TOI-1695 b: A Water World Orbiting an Early M Dwarf in the Planet Radius Valley

Characterizing the bulk compositions of transiting exoplanets within the M dwarf radius valley offers a unique means to establish whether the radius valley emerges from an atmospheric mass loss process or is imprinted by planet formation itself. We present the confirmation of such a planet orbiting an early M dwarf ($T_{\rm mag} = 11.0294 \pm 0.0074, M_s = 0.513 \pm 0.012\ M_\odot, R_s = 0.515 \pm 0.015\ R_\odot, T_{\rm eff} =3690\pm 50 K$): TOI-1695 b ($P = 3.13$ days, $R_p = 1.90^{+0.16}_{-0.14}\ R_\oplus$). TOI-1695 b's radius and orbital period situate the planet between model predictions from thermally-driven mass loss versus gas depleted formation, offering an important test case for radius valley emergence models around early M dwarfs. We confirm the planetary nature of TOI-1695 b based on five sectors of TESS data and a suite of follow-up observations including 49 precise radial velocity measurements taken with the HARPS-N spectrograph. We measure a planetary mass of $6.36 \pm 1.00\ M_\oplus$, which reveals that TOI-1695 b is inconsistent with a purely terrestrial composition of iron and magnesium silicate, and instead is likely a water-rich planet. Our finding that TOI-1695 b is not terrestrial is inconsistent with the planetary system being sculpted by thermally driven mass loss. We present a statistical analysis of seven well-characterized planets within the M dwarf radius valley demonstrating that a thermally-driven mass loss scenario is unlikely to explain this population.

==> figures/radius_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "6cb51194",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.colors as colors\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (6, 4.5)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "\n",
    "# constants\n",
    "\n",
    "G = 6.67e-11 # [m3/kg/s2]\n",
    "sbc = 5.67e-8 # Stefan Boltzmann constant W/m2/K4\n",
    "au2m = 1.496e11 # convert au to m\n",
    "cgs2si_flux = 1/1000 # convert flux from erg/cm2/s to W/m2\n",
    "s2day = 1/(3600*24)\n",
    "Re = 6.378e6 # Earth radius [m]\n",
    "Me = 5.9722e24 # Earth mass [kg]\n",
    "F_e = 1366 # Earth bolometric flux [W/m2]\n",
    "L_solar = 3.828e26 # W\n",
    "Ms = 1.98847e30 # Solar mass [kg]\n",
    "Rs = 6.957e8 # Solar radius [m]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "55eb4106",
   "metadata": {},
   "outputs": [],
   "source": [
    "# composition curves from Li Zeng\n",
    "\n",
    "Fe = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/massradiusFe.txt', unpack = True)\n",
    "MgSiO3 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/massradiusmgsio3.txt', unpack = True)\n",
    "earthlike = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/massradiusEarthlikeRocky.txt', unpack = True)\n",
    "water100 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/massradius_100percentH2O_700K_1mbar.txt', unpack = True)\n",
    "water50 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/massradius_50percentH2O_700K_1mbar.txt', unpack = True)\n",
    "water1000 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/massradius_50percentH2O_1000K_1mbar.txt', unpack = True)\n",
    "maxlimit = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/massradiusMaxCollisionStripping.txt', unpack = True)\n",
    "H300 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/Earthlike1h300K1mbar.txt', unpack = True)\n",
    "H500 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/Earthlike1h500K1mbar.txt', unpack = True)\n",
    "H700 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/Earthlike1h700K1mbar.txt', unpack = True)\n",
    "H1000 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/Earthlike1h1000K1mbar.txt', unpack = True)\n",
    "H01_300 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/Earthlike01h300K1mbar.txt', unpack = True)\n",
    "H01_500 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/Earthlike01h500K1mbar.txt', unpack = True)\n",
    "H01_700 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/Earthlike01h700K1mbar.txt', unpack = True)\n",
    "water50_H01_700 = np.loadtxt('/Users/collin/Documents/Harvard/Research/mass_radius/halfh2o01h700K1mbar.txt', unpack = True)\n",
    "\n",
    "# planet data\n",
    "# NASA exoplanet archive, 0.8<R<3.5, 0.5<Mp<20, Ms<0.65\n",
    "planets = pd.read_csv('/Users/collin/Documents/Harvard/Research/TOI-1695/mdwarf_planets.csv')\n",
    "trappist1dh = pd.read_csv('/Users/collin/Documents/Harvard/Research/TOI-1695/trappist1dh.csv', skiprows = 53)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "3317c61e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def Density(rp, mp):\n",
    "    '''\n",
    "    Calculates bulk density from planet mass/radius\n",
    "    Input: rp [in Earth radii], mp [in Earth masses]\n",
    "    Output: Mp/volume [in g/cm3]\n",
    "    '''\n",
    "    rp = rp*Re # converts to m\n",
    "    mp = mp*Me*1000 # converts to g\n",
    "    V = (4/3)*np.pi*rp**3*1e6 # converts to cubic cm\n",
    "    return mp/V\n",
    "\n",
    "def Luminosity(R, T):\n",
    "    '''\n",
    "    Input: R, stellar radius [m]; T, stellar temp [K]\n",
    "    Output: luminosity [W]\n",
    "    '''\n",
    "    return 4*np.pi*R**2*sbc*T**4\n",
    "\n",
    "def SemiMajor(M, P):\n",
    "    '''\n",
    "    Input: M, stellar mass [kg]; P, orbital period [s]\n",
    "    Output: semi-major axis [m]\n",
    "    '''\n",
    "    return ((G*M/4/np.pi**2)*P**2)**(1/3)\n",
    "\n",
    "def Insolation(R, T, M, P):\n",
    "    '''\n",
    "    Input: R, stellar radius [m]; T, stellar temp [K],\n",
    "    M, stellar mass [kg]; P, orbital period [s]\n",
    "    Output: incident stellar flux [W/m2]\n",
    "    '''\n",
    "    L = Luminosity(R, T)\n",
    "    a = SemiMajor(M, P)\n",
    "    return L/(4*np.pi*a**2)\n",
    "\n",
    "def Teq(R, T, M, P, A = 0):\n",
    "    '''\n",
    "    Input: R, stellar radius [m]; T, stellar temp [K],\n",
    "    M, stellar mass [kg]; P, orbital period [days]; A, albedo [ndim]\n",
    "    Output: eq temp [K]\n",
    "    '''\n",
    "    L = Luminosity(R, T)\n",
    "    a = SemiMajor(M, P)\n",
    "    I = L/(4*np.pi*a**2)\n",
    "    return (I*(1 - A)/4/sbc)**(1/4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "85295695",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "L = 0.044298082052684325\n",
      "a = 0.03351515984159423\n",
      "I = 39.296196060176854\n",
      "Teq = 697.4924970799508\n"
     ]
    }
   ],
   "source": [
    "# TOI-1695b\n",
    "\n",
    "R = 0.515*Rs\n",
    "T = 3690 # K\n",
    "M = 0.513*Ms\n",
    "P = 3.13*24*3600\n",
    "\n",
    "print('L =', Luminosity(R, T)/L_solar)\n",
    "print('a =', SemiMajor(M, P)/au2m)\n",
    "print('I =', Insolation(R, T, M, P)/F_e)\n",
    "T_eq = Teq(R, T, M, P, A = 0)\n",
    "print('Teq =', T_eq)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "cba91c8b",
   "metadata": {},
   "outputs": [],
   "source": [
    "planets = pd.concat([trappist1dh, planets], ignore_index = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2f4ad04e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>pl_name</th>\n",
       "      <th>disc_year</th>\n",
       "      <th>disc_refname</th>\n",
       "      <th>pl_orbper</th>\n",
       "      <th>pl_orbpererr1</th>\n",
       "      <th>pl_orbpererr2</th>\n",
       "      <th>pl_orbsmax</th>\n",
       "      <th>pl_rade</th>\n",
       "      <th>pl_radeerr1</th>\n",
       "      <th>pl_radeerr2</th>\n",
       "      <th>...</th>\n",
       "      <th>st_rad</th>\n",
       "      <th>st_raderr1</th>\n",
       "      <th>st_raderr2</th>\n",
       "      <th>st_mass</th>\n",
       "      <th>st_masserr1</th>\n",
       "      <th>st_masserr2</th>\n",
       "      <th>pl_refname</th>\n",
       "      <th>pl_bmasse</th>\n",
       "      <th>pl_bmasseerr1</th>\n",
       "      <th>pl_bmasseerr2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>TRAPPIST-1 h</td>\n",
       "      <td>2017</td>\n",
       "      <td>&lt;a refstr=GILLON_ET_AL__2016 href=https://ui.a...</td>\n",
       "      <td>18.772866</td>\n",
       "      <td>0.000214</td>\n",
       "      <td>-0.000214</td>\n",
       "      <td>0.06189</td>\n",
       "      <td>0.755</td>\n",
       "      <td>0.014</td>\n",
       "      <td>-0.014</td>\n",
       "      <td>...</td>\n",
       "      <td>0.12</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>TRAPPIST-1 d</td>\n",
       "      <td>2016</td>\n",
       "      <td>&lt;a refstr=GILLON_ET_AL__2016 href=https://ui.a...</td>\n",
       "      <td>4.049219</td>\n",
       "      <td>0.000026</td>\n",
       "      <td>-0.000026</td>\n",
       "      <td>0.02227</td>\n",
       "      <td>0.788</td>\n",
       "      <td>0.011</td>\n",
       "      <td>-0.010</td>\n",
       "      <td>...</td>\n",
       "      <td>0.12</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>TRAPPIST-1 g</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>12.352446</td>\n",
       "      <td>0.000054</td>\n",
       "      <td>-0.000054</td>\n",
       "      <td>0.04683</td>\n",
       "      <td>1.129</td>\n",
       "      <td>0.015</td>\n",
       "      <td>-0.013</td>\n",
       "      <td>...</td>\n",
       "      <td>0.12</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.321</td>\n",
       "      <td>0.038</td>\n",
       "      <td>-0.038</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>TRAPPIST-1 f</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9.207540</td>\n",
       "      <td>0.000032</td>\n",
       "      <td>-0.000032</td>\n",
       "      <td>0.03849</td>\n",
       "      <td>1.045</td>\n",
       "      <td>0.013</td>\n",
       "      <td>-0.012</td>\n",
       "      <td>...</td>\n",
       "      <td>0.12</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.039</td>\n",
       "      <td>0.031</td>\n",
       "      <td>-0.031</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>TRAPPIST-1 e</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>6.101013</td>\n",
       "      <td>0.000035</td>\n",
       "      <td>-0.000035</td>\n",
       "      <td>0.02925</td>\n",
       "      <td>0.920</td>\n",
       "      <td>0.013</td>\n",
       "      <td>-0.012</td>\n",
       "      <td>...</td>\n",
       "      <td>0.12</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>0.692</td>\n",
       "      <td>0.022</td>\n",
       "      <td>-0.022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>TRAPPIST-1 c</td>\n",
       "      <td>2016</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.421937</td>\n",
       "      <td>0.000018</td>\n",
       "      <td>-0.000018</td>\n",
       "      <td>0.01580</td>\n",
       "      <td>1.097</td>\n",
       "      <td>0.014</td>\n",
       "      <td>-0.012</td>\n",
       "      <td>...</td>\n",
       "      <td>0.12</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.308</td>\n",
       "      <td>0.056</td>\n",
       "      <td>-0.056</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>TRAPPIST-1 b</td>\n",
       "      <td>2016</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.510826</td>\n",
       "      <td>0.000006</td>\n",
       "      <td>-0.000006</td>\n",
       "      <td>0.01154</td>\n",
       "      <td>1.116</td>\n",
       "      <td>0.014</td>\n",
       "      <td>-0.012</td>\n",
       "      <td>...</td>\n",
       "      <td>0.12</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.374</td>\n",
       "      <td>0.069</td>\n",
       "      <td>-0.069</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>TOI-776 c</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>15.665300</td>\n",
       "      <td>0.000400</td>\n",
       "      <td>-0.000300</td>\n",
       "      <td>0.10000</td>\n",
       "      <td>2.020</td>\n",
       "      <td>0.140</td>\n",
       "      <td>-0.140</td>\n",
       "      <td>...</td>\n",
       "      <td>0.54</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.54</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=LUQUE_ET_AL__2020 href=https://ui.ad...</td>\n",
       "      <td>5.300</td>\n",
       "      <td>1.800</td>\n",
       "      <td>-1.800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>TOI-776 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>8.246610</td>\n",
       "      <td>0.000050</td>\n",
       "      <td>-0.000040</td>\n",
       "      <td>0.06520</td>\n",
       "      <td>1.850</td>\n",
       "      <td>0.130</td>\n",
       "      <td>-0.130</td>\n",
       "      <td>...</td>\n",
       "      <td>0.54</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.54</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=LUQUE_ET_AL__2020 href=https://ui.ad...</td>\n",
       "      <td>4.000</td>\n",
       "      <td>0.900</td>\n",
       "      <td>-0.900</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>TOI-270 d</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>11.379573</td>\n",
       "      <td>0.000013</td>\n",
       "      <td>-0.000013</td>\n",
       "      <td>0.07210</td>\n",
       "      <td>2.133</td>\n",
       "      <td>0.058</td>\n",
       "      <td>-0.058</td>\n",
       "      <td>...</td>\n",
       "      <td>0.38</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.39</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...</td>\n",
       "      <td>4.780</td>\n",
       "      <td>0.430</td>\n",
       "      <td>-0.430</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>10 rows × 29 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "        pl_name  disc_year                                       disc_refname  \\\n",
       "0  TRAPPIST-1 h       2017  <a refstr=GILLON_ET_AL__2016 href=https://ui.a...   \n",
       "1  TRAPPIST-1 d       2016  <a refstr=GILLON_ET_AL__2016 href=https://ui.a...   \n",
       "2  TRAPPIST-1 g       2017                                                NaN   \n",
       "3  TRAPPIST-1 f       2017                                                NaN   \n",
       "4  TRAPPIST-1 e       2017                                                NaN   \n",
       "5  TRAPPIST-1 c       2016                                                NaN   \n",
       "6  TRAPPIST-1 b       2016                                                NaN   \n",
       "7     TOI-776 c       2020                                                NaN   \n",
       "8     TOI-776 b       2020                                                NaN   \n",
       "9     TOI-270 d       2019                                                NaN   \n",
       "\n",
       "   pl_orbper  pl_orbpererr1  pl_orbpererr2  pl_orbsmax  pl_rade  pl_radeerr1  \\\n",
       "0  18.772866       0.000214      -0.000214     0.06189    0.755        0.014   \n",
       "1   4.049219       0.000026      -0.000026     0.02227    0.788        0.011   \n",
       "2  12.352446       0.000054      -0.000054     0.04683    1.129        0.015   \n",
       "3   9.207540       0.000032      -0.000032     0.03849    1.045        0.013   \n",
       "4   6.101013       0.000035      -0.000035     0.02925    0.920        0.013   \n",
       "5   2.421937       0.000018      -0.000018     0.01580    1.097        0.014   \n",
       "6   1.510826       0.000006      -0.000006     0.01154    1.116        0.014   \n",
       "7  15.665300       0.000400      -0.000300     0.10000    2.020        0.140   \n",
       "8   8.246610       0.000050      -0.000040     0.06520    1.850        0.130   \n",
       "9  11.379573       0.000013      -0.000013     0.07210    2.133        0.058   \n",
       "\n",
       "   pl_radeerr2  ...  st_rad  st_raderr1  st_raderr2  st_mass  st_masserr1  \\\n",
       "0       -0.014  ...    0.12        0.00        0.00     0.09         0.00   \n",
       "1       -0.010  ...    0.12        0.00        0.00     0.09         0.00   \n",
       "2       -0.013  ...    0.12        0.00        0.00     0.09         0.00   \n",
       "3       -0.012  ...    0.12        0.00        0.00     0.09         0.00   \n",
       "4       -0.012  ...    0.12        0.00        0.00     0.09         0.00   \n",
       "5       -0.012  ...    0.12        0.00        0.00     0.09         0.00   \n",
       "6       -0.012  ...    0.12        0.00        0.00     0.09         0.00   \n",
       "7       -0.140  ...    0.54        0.02       -0.02     0.54         0.03   \n",
       "8       -0.130  ...    0.54        0.02       -0.02     0.54         0.03   \n",
       "9       -0.058  ...    0.38        0.01       -0.01     0.39         0.01   \n",
       "\n",
       "   st_masserr2                                         pl_refname  pl_bmasse  \\\n",
       "0         0.00                                                NaN        NaN   \n",
       "1         0.00                                                NaN        NaN   \n",
       "2         0.00  <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.321   \n",
       "3         0.00  <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.039   \n",
       "4         0.00  <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      0.692   \n",
       "5         0.00  <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.308   \n",
       "6         0.00  <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.374   \n",
       "7        -0.03  <a refstr=LUQUE_ET_AL__2020 href=https://ui.ad...      5.300   \n",
       "8        -0.03  <a refstr=LUQUE_ET_AL__2020 href=https://ui.ad...      4.000   \n",
       "9        -0.01  <a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...      4.780   \n",
       "\n",
       "   pl_bmasseerr1  pl_bmasseerr2  \n",
       "0            NaN            NaN  \n",
       "1            NaN            NaN  \n",
       "2          0.038         -0.038  \n",
       "3          0.031         -0.031  \n",
       "4          0.022         -0.022  \n",
       "5          0.056         -0.056  \n",
       "6          0.069         -0.069  \n",
       "7          1.800         -1.800  \n",
       "8          0.900         -0.900  \n",
       "9          0.430         -0.430  \n",
       "\n",
       "[10 rows x 29 columns]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "planets.head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "67a902d3",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>pl_name</th>\n",
       "      <th>disc_year</th>\n",
       "      <th>disc_refname</th>\n",
       "      <th>pl_orbper</th>\n",
       "      <th>pl_orbpererr1</th>\n",
       "      <th>pl_orbpererr2</th>\n",
       "      <th>pl_orbsmax</th>\n",
       "      <th>pl_rade</th>\n",
       "      <th>pl_radeerr1</th>\n",
       "      <th>pl_radeerr2</th>\n",
       "      <th>...</th>\n",
       "      <th>st_raderr1</th>\n",
       "      <th>st_raderr2</th>\n",
       "      <th>st_mass</th>\n",
       "      <th>st_masserr1</th>\n",
       "      <th>st_masserr2</th>\n",
       "      <th>pl_refname</th>\n",
       "      <th>pl_bmasse</th>\n",
       "      <th>pl_bmasseerr1</th>\n",
       "      <th>pl_bmasseerr2</th>\n",
       "      <th>pl_densities</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>TRAPPIST-1 h</td>\n",
       "      <td>2017</td>\n",
       "      <td>&lt;a refstr=GILLON_ET_AL__2016 href=https://ui.a...</td>\n",
       "      <td>18.772866</td>\n",
       "      <td>0.000214</td>\n",
       "      <td>-0.000214</td>\n",
       "      <td>0.06189</td>\n",
       "      <td>0.755</td>\n",
       "      <td>0.014</td>\n",
       "      <td>-0.014</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>TRAPPIST-1 d</td>\n",
       "      <td>2016</td>\n",
       "      <td>&lt;a refstr=GILLON_ET_AL__2016 href=https://ui.a...</td>\n",
       "      <td>4.049219</td>\n",
       "      <td>0.000026</td>\n",
       "      <td>-0.000026</td>\n",
       "      <td>0.02227</td>\n",
       "      <td>0.788</td>\n",
       "      <td>0.011</td>\n",
       "      <td>-0.010</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>TRAPPIST-1 g</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>12.352446</td>\n",
       "      <td>0.000054</td>\n",
       "      <td>-0.000054</td>\n",
       "      <td>0.04683</td>\n",
       "      <td>1.129</td>\n",
       "      <td>0.015</td>\n",
       "      <td>-0.013</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.321</td>\n",
       "      <td>0.038</td>\n",
       "      <td>-0.038</td>\n",
       "      <td>5.044443</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>TRAPPIST-1 f</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9.207540</td>\n",
       "      <td>0.000032</td>\n",
       "      <td>-0.000032</td>\n",
       "      <td>0.03849</td>\n",
       "      <td>1.045</td>\n",
       "      <td>0.013</td>\n",
       "      <td>-0.012</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.039</td>\n",
       "      <td>0.031</td>\n",
       "      <td>-0.031</td>\n",
       "      <td>5.003327</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>TRAPPIST-1 e</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>6.101013</td>\n",
       "      <td>0.000035</td>\n",
       "      <td>-0.000035</td>\n",
       "      <td>0.02925</td>\n",
       "      <td>0.920</td>\n",
       "      <td>0.013</td>\n",
       "      <td>-0.012</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>0.692</td>\n",
       "      <td>0.022</td>\n",
       "      <td>-0.022</td>\n",
       "      <td>4.883541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>TRAPPIST-1 c</td>\n",
       "      <td>2016</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.421937</td>\n",
       "      <td>0.000018</td>\n",
       "      <td>-0.000018</td>\n",
       "      <td>0.01580</td>\n",
       "      <td>1.097</td>\n",
       "      <td>0.014</td>\n",
       "      <td>-0.012</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.308</td>\n",
       "      <td>0.056</td>\n",
       "      <td>-0.056</td>\n",
       "      <td>5.444776</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>TRAPPIST-1 b</td>\n",
       "      <td>2016</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.510826</td>\n",
       "      <td>0.000006</td>\n",
       "      <td>-0.000006</td>\n",
       "      <td>0.01154</td>\n",
       "      <td>1.116</td>\n",
       "      <td>0.014</td>\n",
       "      <td>-0.012</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.374</td>\n",
       "      <td>0.069</td>\n",
       "      <td>-0.069</td>\n",
       "      <td>5.432332</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>TOI-776 c</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>15.665300</td>\n",
       "      <td>0.000400</td>\n",
       "      <td>-0.000300</td>\n",
       "      <td>0.10000</td>\n",
       "      <td>2.020</td>\n",
       "      <td>0.140</td>\n",
       "      <td>-0.140</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.54</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=LUQUE_ET_AL__2020 href=https://ui.ad...</td>\n",
       "      <td>5.300</td>\n",
       "      <td>1.800</td>\n",
       "      <td>-1.800</td>\n",
       "      <td>3.533572</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>8 rows × 30 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "        pl_name  disc_year                                       disc_refname  \\\n",
       "0  TRAPPIST-1 h       2017  <a refstr=GILLON_ET_AL__2016 href=https://ui.a...   \n",
       "1  TRAPPIST-1 d       2016  <a refstr=GILLON_ET_AL__2016 href=https://ui.a...   \n",
       "2  TRAPPIST-1 g       2017                                                NaN   \n",
       "3  TRAPPIST-1 f       2017                                                NaN   \n",
       "4  TRAPPIST-1 e       2017                                                NaN   \n",
       "5  TRAPPIST-1 c       2016                                                NaN   \n",
       "6  TRAPPIST-1 b       2016                                                NaN   \n",
       "7     TOI-776 c       2020                                                NaN   \n",
       "\n",
       "   pl_orbper  pl_orbpererr1  pl_orbpererr2  pl_orbsmax  pl_rade  pl_radeerr1  \\\n",
       "0  18.772866       0.000214      -0.000214     0.06189    0.755        0.014   \n",
       "1   4.049219       0.000026      -0.000026     0.02227    0.788        0.011   \n",
       "2  12.352446       0.000054      -0.000054     0.04683    1.129        0.015   \n",
       "3   9.207540       0.000032      -0.000032     0.03849    1.045        0.013   \n",
       "4   6.101013       0.000035      -0.000035     0.02925    0.920        0.013   \n",
       "5   2.421937       0.000018      -0.000018     0.01580    1.097        0.014   \n",
       "6   1.510826       0.000006      -0.000006     0.01154    1.116        0.014   \n",
       "7  15.665300       0.000400      -0.000300     0.10000    2.020        0.140   \n",
       "\n",
       "   pl_radeerr2  ...  st_raderr1  st_raderr2  st_mass  st_masserr1  \\\n",
       "0       -0.014  ...        0.00        0.00     0.09         0.00   \n",
       "1       -0.010  ...        0.00        0.00     0.09         0.00   \n",
       "2       -0.013  ...        0.00        0.00     0.09         0.00   \n",
       "3       -0.012  ...        0.00        0.00     0.09         0.00   \n",
       "4       -0.012  ...        0.00        0.00     0.09         0.00   \n",
       "5       -0.012  ...        0.00        0.00     0.09         0.00   \n",
       "6       -0.012  ...        0.00        0.00     0.09         0.00   \n",
       "7       -0.140  ...        0.02       -0.02     0.54         0.03   \n",
       "\n",
       "   st_masserr2                                         pl_refname  pl_bmasse  \\\n",
       "0         0.00                                                NaN        NaN   \n",
       "1         0.00                                                NaN        NaN   \n",
       "2         0.00  <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.321   \n",
       "3         0.00  <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.039   \n",
       "4         0.00  <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      0.692   \n",
       "5         0.00  <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.308   \n",
       "6         0.00  <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.374   \n",
       "7        -0.03  <a refstr=LUQUE_ET_AL__2020 href=https://ui.ad...      5.300   \n",
       "\n",
       "   pl_bmasseerr1  pl_bmasseerr2  pl_densities  \n",
       "0            NaN            NaN           NaN  \n",
       "1            NaN            NaN           NaN  \n",
       "2          0.038         -0.038      5.044443  \n",
       "3          0.031         -0.031      5.003327  \n",
       "4          0.022         -0.022      4.883541  \n",
       "5          0.056         -0.056      5.444776  \n",
       "6          0.069         -0.069      5.432332  \n",
       "7          1.800         -1.800      3.533572  \n",
       "\n",
       "[8 rows x 30 columns]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# add bulk density column\n",
    "\n",
    "pl_masses = planets['pl_bmasse']\n",
    "pl_radii = planets['pl_rade']\n",
    "pl_densities = Density(pl_radii, pl_masses)\n",
    "planets['pl_densities'] = pl_densities\n",
    "planets[:8]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "ab6a9d1c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>pl_name</th>\n",
       "      <th>disc_year</th>\n",
       "      <th>disc_refname</th>\n",
       "      <th>pl_orbper</th>\n",
       "      <th>pl_orbpererr1</th>\n",
       "      <th>pl_orbpererr2</th>\n",
       "      <th>pl_orbsmax</th>\n",
       "      <th>pl_rade</th>\n",
       "      <th>pl_radeerr1</th>\n",
       "      <th>pl_radeerr2</th>\n",
       "      <th>...</th>\n",
       "      <th>st_raderr1</th>\n",
       "      <th>st_raderr2</th>\n",
       "      <th>st_mass</th>\n",
       "      <th>st_masserr1</th>\n",
       "      <th>st_masserr2</th>\n",
       "      <th>pl_refname</th>\n",
       "      <th>pl_bmasse</th>\n",
       "      <th>pl_bmasseerr1</th>\n",
       "      <th>pl_bmasseerr2</th>\n",
       "      <th>pl_densities</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>TOI-1759 b</td>\n",
       "      <td>2022</td>\n",
       "      <td>NaN</td>\n",
       "      <td>18.849975</td>\n",
       "      <td>0.000006</td>\n",
       "      <td>-0.000006</td>\n",
       "      <td>0.11760</td>\n",
       "      <td>3.060</td>\n",
       "      <td>0.220</td>\n",
       "      <td>-0.220</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.61</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=MARTIOLI_ET_AL__2022 href=https://ui...</td>\n",
       "      <td>6.80</td>\n",
       "      <td>2.00</td>\n",
       "      <td>-2.00</td>\n",
       "      <td>1.304178</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>TOI-1759 b</td>\n",
       "      <td>2022</td>\n",
       "      <td>NaN</td>\n",
       "      <td>18.850190</td>\n",
       "      <td>0.000130</td>\n",
       "      <td>-0.000130</td>\n",
       "      <td>0.11770</td>\n",
       "      <td>3.140</td>\n",
       "      <td>0.100</td>\n",
       "      <td>-0.100</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.61</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=ESPINOZA_ET_AL__2022 href=https://ui...</td>\n",
       "      <td>10.80</td>\n",
       "      <td>1.50</td>\n",
       "      <td>-1.50</td>\n",
       "      <td>1.917022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>TOI-1749 d</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9.049700</td>\n",
       "      <td>0.004900</td>\n",
       "      <td>-0.003200</td>\n",
       "      <td>0.07070</td>\n",
       "      <td>2.520</td>\n",
       "      <td>0.150</td>\n",
       "      <td>-0.150</td>\n",
       "      <td>...</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>0.58</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=FUKUI_ET_AL__2021 href=https://ui.ad...</td>\n",
       "      <td>15.00</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>5.150885</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>TOI-1749 c</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>4.492900</td>\n",
       "      <td>0.003800</td>\n",
       "      <td>-0.002700</td>\n",
       "      <td>0.04430</td>\n",
       "      <td>2.120</td>\n",
       "      <td>0.120</td>\n",
       "      <td>-0.120</td>\n",
       "      <td>...</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>0.58</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=FUKUI_ET_AL__2021 href=https://ui.ad...</td>\n",
       "      <td>14.00</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>8.074444</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>45</th>\n",
       "      <td>Kepler-26 c</td>\n",
       "      <td>2011</td>\n",
       "      <td>NaN</td>\n",
       "      <td>17.255900</td>\n",
       "      <td>0.000600</td>\n",
       "      <td>-0.000600</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.720</td>\n",
       "      <td>0.120</td>\n",
       "      <td>-0.120</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.54</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=JONTOF_HUTTER_ET_AL__2016 href=https...</td>\n",
       "      <td>6.20</td>\n",
       "      <td>0.65</td>\n",
       "      <td>-0.65</td>\n",
       "      <td>1.693079</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>46</th>\n",
       "      <td>Kepler-26 b</td>\n",
       "      <td>2011</td>\n",
       "      <td>NaN</td>\n",
       "      <td>12.280000</td>\n",
       "      <td>0.000300</td>\n",
       "      <td>-0.000300</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.780</td>\n",
       "      <td>0.110</td>\n",
       "      <td>-0.110</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.54</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=JONTOF_HUTTER_ET_AL__2016 href=https...</td>\n",
       "      <td>5.12</td>\n",
       "      <td>0.65</td>\n",
       "      <td>-0.61</td>\n",
       "      <td>1.309567</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>60</th>\n",
       "      <td>GJ 9827 d</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>6.201470</td>\n",
       "      <td>0.000063</td>\n",
       "      <td>-0.000061</td>\n",
       "      <td>0.05591</td>\n",
       "      <td>2.022</td>\n",
       "      <td>0.046</td>\n",
       "      <td>-0.043</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.61</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=RICE_ET_AL__2019 href=https://ui.ads...</td>\n",
       "      <td>4.04</td>\n",
       "      <td>0.82</td>\n",
       "      <td>-0.84</td>\n",
       "      <td>2.685531</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>61</th>\n",
       "      <td>GJ 9827 c</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.648096</td>\n",
       "      <td>0.000063</td>\n",
       "      <td>-0.000062</td>\n",
       "      <td>0.03925</td>\n",
       "      <td>1.241</td>\n",
       "      <td>0.024</td>\n",
       "      <td>-0.026</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.61</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=RICE_ET_AL__2019 href=https://ui.ads...</td>\n",
       "      <td>0.84</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.415217</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>62</th>\n",
       "      <td>GJ 9827 b</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.208982</td>\n",
       "      <td>0.000007</td>\n",
       "      <td>-0.000007</td>\n",
       "      <td>0.01880</td>\n",
       "      <td>1.577</td>\n",
       "      <td>0.027</td>\n",
       "      <td>-0.031</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.61</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=RICE_ET_AL__2019 href=https://ui.ads...</td>\n",
       "      <td>4.91</td>\n",
       "      <td>0.49</td>\n",
       "      <td>-0.49</td>\n",
       "      <td>6.879844</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>9 rows × 30 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "        pl_name  disc_year disc_refname  pl_orbper  pl_orbpererr1  \\\n",
       "15   TOI-1759 b       2022          NaN  18.849975       0.000006   \n",
       "16   TOI-1759 b       2022          NaN  18.850190       0.000130   \n",
       "17   TOI-1749 d       2021          NaN   9.049700       0.004900   \n",
       "18   TOI-1749 c       2021          NaN   4.492900       0.003800   \n",
       "45  Kepler-26 c       2011          NaN  17.255900       0.000600   \n",
       "46  Kepler-26 b       2011          NaN  12.280000       0.000300   \n",
       "60    GJ 9827 d       2017          NaN   6.201470       0.000063   \n",
       "61    GJ 9827 c       2017          NaN   3.648096       0.000063   \n",
       "62    GJ 9827 b       2017          NaN   1.208982       0.000007   \n",
       "\n",
       "    pl_orbpererr2  pl_orbsmax  pl_rade  pl_radeerr1  pl_radeerr2  ...  \\\n",
       "15      -0.000006     0.11760    3.060        0.220       -0.220  ...   \n",
       "16      -0.000130     0.11770    3.140        0.100       -0.100  ...   \n",
       "17      -0.003200     0.07070    2.520        0.150       -0.150  ...   \n",
       "18      -0.002700     0.04430    2.120        0.120       -0.120  ...   \n",
       "45      -0.000600         NaN    2.720        0.120       -0.120  ...   \n",
       "46      -0.000300         NaN    2.780        0.110       -0.110  ...   \n",
       "60      -0.000061     0.05591    2.022        0.046       -0.043  ...   \n",
       "61      -0.000062     0.03925    1.241        0.024       -0.026  ...   \n",
       "62      -0.000007     0.01880    1.577        0.027       -0.031  ...   \n",
       "\n",
       "    st_raderr1  st_raderr2  st_mass  st_masserr1  st_masserr2  \\\n",
       "15        0.02       -0.02     0.61         0.02        -0.02   \n",
       "16        0.01       -0.01     0.61         0.02        -0.02   \n",
       "17        0.03       -0.03     0.58         0.03        -0.03   \n",
       "18        0.03       -0.03     0.58         0.03        -0.03   \n",
       "45        0.02       -0.02     0.54         0.03        -0.03   \n",
       "46        0.02       -0.02     0.54         0.03        -0.03   \n",
       "60        0.01        0.00     0.61         0.02        -0.01   \n",
       "61        0.01        0.00     0.61         0.02        -0.01   \n",
       "62        0.01        0.00     0.61         0.02        -0.01   \n",
       "\n",
       "                                           pl_refname  pl_bmasse  \\\n",
       "15  <a refstr=MARTIOLI_ET_AL__2022 href=https://ui...       6.80   \n",
       "16  <a refstr=ESPINOZA_ET_AL__2022 href=https://ui...      10.80   \n",
       "17  <a refstr=FUKUI_ET_AL__2021 href=https://ui.ad...      15.00   \n",
       "18  <a refstr=FUKUI_ET_AL__2021 href=https://ui.ad...      14.00   \n",
       "45  <a refstr=JONTOF_HUTTER_ET_AL__2016 href=https...       6.20   \n",
       "46  <a refstr=JONTOF_HUTTER_ET_AL__2016 href=https...       5.12   \n",
       "60  <a refstr=RICE_ET_AL__2019 href=https://ui.ads...       4.04   \n",
       "61  <a refstr=RICE_ET_AL__2019 href=https://ui.ads...       0.84   \n",
       "62  <a refstr=RICE_ET_AL__2019 href=https://ui.ads...       4.91   \n",
       "\n",
       "    pl_bmasseerr1  pl_bmasseerr2  pl_densities  \n",
       "15           2.00          -2.00      1.304178  \n",
       "16           1.50          -1.50      1.917022  \n",
       "17            NaN            NaN      5.150885  \n",
       "18            NaN            NaN      8.074444  \n",
       "45           0.65          -0.65      1.693079  \n",
       "46           0.65          -0.61      1.309567  \n",
       "60           0.82          -0.84      2.685531  \n",
       "61            NaN            NaN      2.415217  \n",
       "62           0.49          -0.49      6.879844  \n",
       "\n",
       "[9 rows x 30 columns]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "planets[planets['st_teff']>=3900]\n",
    "# cut st teff at 4000\n",
    "# add missing trappist planets"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e3993fc5",
   "metadata": {},
   "source": [
    "## get new dataframe with star name and get TRAPPIST"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "8f049293",
   "metadata": {},
   "outputs": [],
   "source": [
    "# set TRAPPIST ttv flags to 0 to keep them in dataset\n",
    "\n",
    "planets.at[0, 'ttv_flag'] = 0\n",
    "planets.at[1, 'ttv_flag'] = 0\n",
    "planets.at[2, 'ttv_flag'] = 0\n",
    "planets.at[3, 'ttv_flag'] = 0\n",
    "planets.at[4, 'ttv_flag'] = 0\n",
    "planets.at[5, 'ttv_flag'] = 0\n",
    "planets.at[6, 'ttv_flag'] = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "9ebc9d07",
   "metadata": {},
   "outputs": [],
   "source": [
    "# make cuts, no ttv flags, density below 8.10, >3 sigma mass measurements\n",
    "\n",
    "planets = planets.loc[planets['ttv_flag'] == 0]\n",
    "planets = planets.loc[planets['st_teff'] < 4000]\n",
    "planets = planets.loc[planets['pl_densities'] < 8.10]\n",
    "planets = planets.loc[planets['pl_bmasse']/planets['pl_bmasseerr1'] > 3] \n",
    "planets.reset_index(inplace = True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "7d6b072a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pl_name</th>\n",
       "      <th>disc_year</th>\n",
       "      <th>disc_refname</th>\n",
       "      <th>pl_orbper</th>\n",
       "      <th>pl_orbpererr1</th>\n",
       "      <th>pl_orbpererr2</th>\n",
       "      <th>pl_orbsmax</th>\n",
       "      <th>pl_rade</th>\n",
       "      <th>pl_radeerr1</th>\n",
       "      <th>...</th>\n",
       "      <th>st_raderr1</th>\n",
       "      <th>st_raderr2</th>\n",
       "      <th>st_mass</th>\n",
       "      <th>st_masserr1</th>\n",
       "      <th>st_masserr2</th>\n",
       "      <th>pl_refname</th>\n",
       "      <th>pl_bmasse</th>\n",
       "      <th>pl_bmasseerr1</th>\n",
       "      <th>pl_bmasseerr2</th>\n",
       "      <th>pl_densities</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>TRAPPIST-1 g</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>12.352446</td>\n",
       "      <td>5.400000e-05</td>\n",
       "      <td>-5.400000e-05</td>\n",
       "      <td>0.04683</td>\n",
       "      <td>1.129</td>\n",
       "      <td>0.015</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.321</td>\n",
       "      <td>0.038</td>\n",
       "      <td>-0.038</td>\n",
       "      <td>5.044443</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3</td>\n",
       "      <td>TRAPPIST-1 f</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9.207540</td>\n",
       "      <td>3.200000e-05</td>\n",
       "      <td>-3.200000e-05</td>\n",
       "      <td>0.03849</td>\n",
       "      <td>1.045</td>\n",
       "      <td>0.013</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.039</td>\n",
       "      <td>0.031</td>\n",
       "      <td>-0.031</td>\n",
       "      <td>5.003327</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>4</td>\n",
       "      <td>TRAPPIST-1 e</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>6.101013</td>\n",
       "      <td>3.500000e-05</td>\n",
       "      <td>-3.500000e-05</td>\n",
       "      <td>0.02925</td>\n",
       "      <td>0.920</td>\n",
       "      <td>0.013</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>0.692</td>\n",
       "      <td>0.022</td>\n",
       "      <td>-0.022</td>\n",
       "      <td>4.883541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>5</td>\n",
       "      <td>TRAPPIST-1 c</td>\n",
       "      <td>2016</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.421937</td>\n",
       "      <td>1.800000e-05</td>\n",
       "      <td>-1.800000e-05</td>\n",
       "      <td>0.01580</td>\n",
       "      <td>1.097</td>\n",
       "      <td>0.014</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.308</td>\n",
       "      <td>0.056</td>\n",
       "      <td>-0.056</td>\n",
       "      <td>5.444776</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>6</td>\n",
       "      <td>TRAPPIST-1 b</td>\n",
       "      <td>2016</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.510826</td>\n",
       "      <td>6.000000e-06</td>\n",
       "      <td>-6.000000e-06</td>\n",
       "      <td>0.01154</td>\n",
       "      <td>1.116</td>\n",
       "      <td>0.014</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.374</td>\n",
       "      <td>0.069</td>\n",
       "      <td>-0.069</td>\n",
       "      <td>5.432332</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>8</td>\n",
       "      <td>TOI-776 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>8.246610</td>\n",
       "      <td>5.000000e-05</td>\n",
       "      <td>-4.000000e-05</td>\n",
       "      <td>0.06520</td>\n",
       "      <td>1.850</td>\n",
       "      <td>0.130</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.54</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=LUQUE_ET_AL__2020 href=https://ui.ad...</td>\n",
       "      <td>4.000</td>\n",
       "      <td>0.900</td>\n",
       "      <td>-0.900</td>\n",
       "      <td>3.471658</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>9</td>\n",
       "      <td>TOI-270 d</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>11.379573</td>\n",
       "      <td>1.300000e-05</td>\n",
       "      <td>-1.300000e-05</td>\n",
       "      <td>0.07210</td>\n",
       "      <td>2.133</td>\n",
       "      <td>0.058</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.39</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...</td>\n",
       "      <td>4.780</td>\n",
       "      <td>0.430</td>\n",
       "      <td>-0.430</td>\n",
       "      <td>2.706746</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10</td>\n",
       "      <td>TOI-270 c</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>5.660573</td>\n",
       "      <td>3.100000e-06</td>\n",
       "      <td>-3.100000e-06</td>\n",
       "      <td>0.04526</td>\n",
       "      <td>2.355</td>\n",
       "      <td>0.064</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.39</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...</td>\n",
       "      <td>6.150</td>\n",
       "      <td>0.370</td>\n",
       "      <td>-0.370</td>\n",
       "      <td>2.587585</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>11</td>\n",
       "      <td>TOI-270 b</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.360154</td>\n",
       "      <td>4.800000e-06</td>\n",
       "      <td>-4.800000e-06</td>\n",
       "      <td>0.03197</td>\n",
       "      <td>1.206</td>\n",
       "      <td>0.039</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.39</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...</td>\n",
       "      <td>1.580</td>\n",
       "      <td>0.260</td>\n",
       "      <td>-0.260</td>\n",
       "      <td>4.950025</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>12</td>\n",
       "      <td>TOI-269 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.697710</td>\n",
       "      <td>3.700000e-06</td>\n",
       "      <td>-3.700000e-06</td>\n",
       "      <td>0.03450</td>\n",
       "      <td>2.770</td>\n",
       "      <td>0.120</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.39</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=COINTEPAS_ET_AL__2021 href=https://u...</td>\n",
       "      <td>8.800</td>\n",
       "      <td>1.400</td>\n",
       "      <td>-1.400</td>\n",
       "      <td>2.275284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>15</td>\n",
       "      <td>TOI-1759 b</td>\n",
       "      <td>2022</td>\n",
       "      <td>NaN</td>\n",
       "      <td>18.849975</td>\n",
       "      <td>6.000000e-06</td>\n",
       "      <td>-6.000000e-06</td>\n",
       "      <td>0.11760</td>\n",
       "      <td>3.060</td>\n",
       "      <td>0.220</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.61</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=MARTIOLI_ET_AL__2022 href=https://ui...</td>\n",
       "      <td>6.800</td>\n",
       "      <td>2.000</td>\n",
       "      <td>-2.000</td>\n",
       "      <td>1.304178</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>19</td>\n",
       "      <td>TOI-1685 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.669140</td>\n",
       "      <td>2.300000e-06</td>\n",
       "      <td>-2.100000e-06</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.700</td>\n",
       "      <td>0.070</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.49</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=BLUHM_ET_AL__2021 href=https://ui.ad...</td>\n",
       "      <td>3.780</td>\n",
       "      <td>0.630</td>\n",
       "      <td>-0.630</td>\n",
       "      <td>4.228022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>20</td>\n",
       "      <td>TOI-1634 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.989343</td>\n",
       "      <td>1.500000e-05</td>\n",
       "      <td>-1.500000e-05</td>\n",
       "      <td>0.01545</td>\n",
       "      <td>1.790</td>\n",
       "      <td>0.080</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.50</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2021 href=https://ui...</td>\n",
       "      <td>4.910</td>\n",
       "      <td>0.680</td>\n",
       "      <td>-0.700</td>\n",
       "      <td>4.704512</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>23</td>\n",
       "      <td>TOI-1235 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.444729</td>\n",
       "      <td>3.100000e-05</td>\n",
       "      <td>-2.800000e-05</td>\n",
       "      <td>0.03845</td>\n",
       "      <td>1.738</td>\n",
       "      <td>0.087</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.64</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2020 href=https://ui...</td>\n",
       "      <td>6.910</td>\n",
       "      <td>0.750</td>\n",
       "      <td>-0.850</td>\n",
       "      <td>7.233041</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>24</td>\n",
       "      <td>TOI-1201 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.491986</td>\n",
       "      <td>3.000000e-06</td>\n",
       "      <td>-3.100000e-06</td>\n",
       "      <td>0.02870</td>\n",
       "      <td>2.415</td>\n",
       "      <td>0.091</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.51</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=KOSSAKOWSKI_ET_AL__2021 href=https:/...</td>\n",
       "      <td>6.280</td>\n",
       "      <td>0.840</td>\n",
       "      <td>-0.880</td>\n",
       "      <td>2.450194</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>25</td>\n",
       "      <td>LTT 3780 c</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>12.251900</td>\n",
       "      <td>2.800000e-03</td>\n",
       "      <td>-3.000000e-03</td>\n",
       "      <td>0.07673</td>\n",
       "      <td>2.300</td>\n",
       "      <td>0.160</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.40</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2020 href=https://ui...</td>\n",
       "      <td>8.600</td>\n",
       "      <td>1.600</td>\n",
       "      <td>-1.300</td>\n",
       "      <td>3.884250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>26</td>\n",
       "      <td>LTT 3780 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.768448</td>\n",
       "      <td>5.500000e-05</td>\n",
       "      <td>-5.300000e-05</td>\n",
       "      <td>0.01211</td>\n",
       "      <td>1.332</td>\n",
       "      <td>0.072</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.40</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2020 href=https://ui...</td>\n",
       "      <td>2.620</td>\n",
       "      <td>0.480</td>\n",
       "      <td>-0.460</td>\n",
       "      <td>6.092293</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>27</td>\n",
       "      <td>LTT 1445 A c</td>\n",
       "      <td>2022</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.123903</td>\n",
       "      <td>3.400000e-06</td>\n",
       "      <td>-3.600000e-06</td>\n",
       "      <td>0.02661</td>\n",
       "      <td>1.147</td>\n",
       "      <td>0.055</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.26</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=WINTERS_ET_AL__2021 href=https://ui....</td>\n",
       "      <td>1.540</td>\n",
       "      <td>0.200</td>\n",
       "      <td>-0.190</td>\n",
       "      <td>5.608189</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>28</td>\n",
       "      <td>LTT 1445 A b</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>5.358766</td>\n",
       "      <td>4.300000e-06</td>\n",
       "      <td>-4.200000e-06</td>\n",
       "      <td>0.03813</td>\n",
       "      <td>1.305</td>\n",
       "      <td>0.066</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.26</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=WINTERS_ET_AL__2021 href=https://ui....</td>\n",
       "      <td>2.870</td>\n",
       "      <td>0.260</td>\n",
       "      <td>-0.250</td>\n",
       "      <td>7.096473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>31</td>\n",
       "      <td>LHS 1478 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.949538</td>\n",
       "      <td>4.000000e-06</td>\n",
       "      <td>-4.100000e-06</td>\n",
       "      <td>0.01848</td>\n",
       "      <td>1.242</td>\n",
       "      <td>0.051</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.24</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=SOTO_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>2.330</td>\n",
       "      <td>0.200</td>\n",
       "      <td>-0.200</td>\n",
       "      <td>6.683183</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>32</td>\n",
       "      <td>LHS 1140 c</td>\n",
       "      <td>2018</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.777931</td>\n",
       "      <td>3.000000e-06</td>\n",
       "      <td>-3.000000e-06</td>\n",
       "      <td>0.02675</td>\n",
       "      <td>1.282</td>\n",
       "      <td>0.024</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.18</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=MENT_ET_AL__2019 href=https://ui.ads...</td>\n",
       "      <td>1.810</td>\n",
       "      <td>0.390</td>\n",
       "      <td>-0.390</td>\n",
       "      <td>4.720703</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>33</td>\n",
       "      <td>LHS 1140 b</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>24.736959</td>\n",
       "      <td>8.000000e-05</td>\n",
       "      <td>-8.000000e-05</td>\n",
       "      <td>0.09360</td>\n",
       "      <td>1.727</td>\n",
       "      <td>0.032</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.18</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=MENT_ET_AL__2019 href=https://ui.ads...</td>\n",
       "      <td>6.980</td>\n",
       "      <td>0.890</td>\n",
       "      <td>-0.890</td>\n",
       "      <td>7.446816</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>34</td>\n",
       "      <td>L 98-59 d</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>7.450724</td>\n",
       "      <td>8.100000e-06</td>\n",
       "      <td>-4.600000e-06</td>\n",
       "      <td>0.04860</td>\n",
       "      <td>1.521</td>\n",
       "      <td>0.119</td>\n",
       "      <td>...</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.27</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=DEMANGEON_ET_AL__2021 href=https://u...</td>\n",
       "      <td>1.940</td>\n",
       "      <td>0.280</td>\n",
       "      <td>-0.280</td>\n",
       "      <td>3.029746</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>35</td>\n",
       "      <td>L 98-59 c</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.690678</td>\n",
       "      <td>1.600000e-06</td>\n",
       "      <td>-2.600000e-06</td>\n",
       "      <td>0.03040</td>\n",
       "      <td>1.385</td>\n",
       "      <td>0.095</td>\n",
       "      <td>...</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.27</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=DEMANGEON_ET_AL__2021 href=https://u...</td>\n",
       "      <td>2.220</td>\n",
       "      <td>0.260</td>\n",
       "      <td>-0.250</td>\n",
       "      <td>4.591936</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>56</td>\n",
       "      <td>K2-3 b</td>\n",
       "      <td>2015</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.054540</td>\n",
       "      <td>3.000000e-05</td>\n",
       "      <td>-3.000000e-05</td>\n",
       "      <td>0.07770</td>\n",
       "      <td>2.290</td>\n",
       "      <td>0.230</td>\n",
       "      <td>...</td>\n",
       "      <td>0.06</td>\n",
       "      <td>-0.06</td>\n",
       "      <td>0.62</td>\n",
       "      <td>0.06</td>\n",
       "      <td>-0.06</td>\n",
       "      <td>&lt;a refstr=DAMASSO_ET_AL__2018 href=https://ui....</td>\n",
       "      <td>6.600</td>\n",
       "      <td>1.100</td>\n",
       "      <td>-1.100</td>\n",
       "      <td>3.020158</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>57</td>\n",
       "      <td>K2-18 b</td>\n",
       "      <td>2015</td>\n",
       "      <td>NaN</td>\n",
       "      <td>32.939630</td>\n",
       "      <td>1.000000e-04</td>\n",
       "      <td>-1.000000e-04</td>\n",
       "      <td>0.14300</td>\n",
       "      <td>2.380</td>\n",
       "      <td>0.220</td>\n",
       "      <td>...</td>\n",
       "      <td>0.04</td>\n",
       "      <td>-0.04</td>\n",
       "      <td>0.36</td>\n",
       "      <td>0.05</td>\n",
       "      <td>-0.05</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2017 href=https://ui...</td>\n",
       "      <td>7.960</td>\n",
       "      <td>1.910</td>\n",
       "      <td>-1.910</td>\n",
       "      <td>3.244699</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>63</td>\n",
       "      <td>GJ 486 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.467119</td>\n",
       "      <td>3.100000e-05</td>\n",
       "      <td>-3.000000e-05</td>\n",
       "      <td>0.01734</td>\n",
       "      <td>1.305</td>\n",
       "      <td>0.063</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.32</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=TRIFONOV_ET_AL__2021 href=https://ui...</td>\n",
       "      <td>2.820</td>\n",
       "      <td>0.110</td>\n",
       "      <td>-0.120</td>\n",
       "      <td>6.972841</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>64</td>\n",
       "      <td>GJ 3929 b</td>\n",
       "      <td>2022</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.616274</td>\n",
       "      <td>2.900000e-06</td>\n",
       "      <td>-3.000000e-06</td>\n",
       "      <td>0.02569</td>\n",
       "      <td>1.150</td>\n",
       "      <td>0.040</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.31</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=KEMMER_ET_AL__2022 href=https://ui.a...</td>\n",
       "      <td>1.210</td>\n",
       "      <td>0.400</td>\n",
       "      <td>-0.420</td>\n",
       "      <td>4.372039</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>65</td>\n",
       "      <td>GJ 357 b</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.930720</td>\n",
       "      <td>8.000000e-05</td>\n",
       "      <td>-6.000000e-05</td>\n",
       "      <td>0.03500</td>\n",
       "      <td>1.217</td>\n",
       "      <td>0.084</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.34</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=LUQUE_ET_AL__2019 href=https://ui.ad...</td>\n",
       "      <td>1.840</td>\n",
       "      <td>0.310</td>\n",
       "      <td>-0.310</td>\n",
       "      <td>5.609682</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>66</td>\n",
       "      <td>GJ 3473 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.198003</td>\n",
       "      <td>1.800000e-06</td>\n",
       "      <td>-1.900000e-06</td>\n",
       "      <td>0.01589</td>\n",
       "      <td>1.264</td>\n",
       "      <td>0.050</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.36</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=KEMMER_ET_AL__2020 href=https://ui.a...</td>\n",
       "      <td>1.860</td>\n",
       "      <td>0.300</td>\n",
       "      <td>-0.300</td>\n",
       "      <td>5.061321</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>67</td>\n",
       "      <td>GJ 1252 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.518235</td>\n",
       "      <td>6.300000e-06</td>\n",
       "      <td>-5.000000e-06</td>\n",
       "      <td>0.00916</td>\n",
       "      <td>1.193</td>\n",
       "      <td>0.074</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.38</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=SHPORER_ET_AL__2020 href=https://ui....</td>\n",
       "      <td>2.090</td>\n",
       "      <td>0.560</td>\n",
       "      <td>-0.560</td>\n",
       "      <td>6.764211</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>68</td>\n",
       "      <td>GJ 1214 b</td>\n",
       "      <td>2009</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.580404</td>\n",
       "      <td>1.300000e-07</td>\n",
       "      <td>-1.300000e-07</td>\n",
       "      <td>0.01490</td>\n",
       "      <td>2.742</td>\n",
       "      <td>0.050</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.18</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2021 href=https://ui...</td>\n",
       "      <td>8.170</td>\n",
       "      <td>0.430</td>\n",
       "      <td>-0.430</td>\n",
       "      <td>2.177769</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>69</td>\n",
       "      <td>GJ 1132 b</td>\n",
       "      <td>2015</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.628931</td>\n",
       "      <td>2.700000e-05</td>\n",
       "      <td>-2.700000e-05</td>\n",
       "      <td>0.01530</td>\n",
       "      <td>1.130</td>\n",
       "      <td>0.056</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.18</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=BONFILS_ET_AL__2018 href=https://ui....</td>\n",
       "      <td>1.660</td>\n",
       "      <td>0.230</td>\n",
       "      <td>-0.230</td>\n",
       "      <td>6.322152</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>33 rows × 31 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    index       pl_name  disc_year disc_refname  pl_orbper  pl_orbpererr1  \\\n",
       "0       2  TRAPPIST-1 g       2017          NaN  12.352446   5.400000e-05   \n",
       "1       3  TRAPPIST-1 f       2017          NaN   9.207540   3.200000e-05   \n",
       "2       4  TRAPPIST-1 e       2017          NaN   6.101013   3.500000e-05   \n",
       "3       5  TRAPPIST-1 c       2016          NaN   2.421937   1.800000e-05   \n",
       "4       6  TRAPPIST-1 b       2016          NaN   1.510826   6.000000e-06   \n",
       "5       8     TOI-776 b       2020          NaN   8.246610   5.000000e-05   \n",
       "6       9     TOI-270 d       2019          NaN  11.379573   1.300000e-05   \n",
       "7      10     TOI-270 c       2019          NaN   5.660573   3.100000e-06   \n",
       "8      11     TOI-270 b       2019          NaN   3.360154   4.800000e-06   \n",
       "9      12     TOI-269 b       2021          NaN   3.697710   3.700000e-06   \n",
       "10     15    TOI-1759 b       2022          NaN  18.849975   6.000000e-06   \n",
       "11     19    TOI-1685 b       2021          NaN   0.669140   2.300000e-06   \n",
       "12     20    TOI-1634 b       2021          NaN   0.989343   1.500000e-05   \n",
       "13     23    TOI-1235 b       2020          NaN   3.444729   3.100000e-05   \n",
       "14     24    TOI-1201 b       2021          NaN   2.491986   3.000000e-06   \n",
       "15     25    LTT 3780 c       2020          NaN  12.251900   2.800000e-03   \n",
       "16     26    LTT 3780 b       2020          NaN   0.768448   5.500000e-05   \n",
       "17     27  LTT 1445 A c       2022          NaN   3.123903   3.400000e-06   \n",
       "18     28  LTT 1445 A b       2019          NaN   5.358766   4.300000e-06   \n",
       "19     31    LHS 1478 b       2021          NaN   1.949538   4.000000e-06   \n",
       "20     32    LHS 1140 c       2018          NaN   3.777931   3.000000e-06   \n",
       "21     33    LHS 1140 b       2017          NaN  24.736959   8.000000e-05   \n",
       "22     34     L 98-59 d       2019          NaN   7.450724   8.100000e-06   \n",
       "23     35     L 98-59 c       2019          NaN   3.690678   1.600000e-06   \n",
       "24     56        K2-3 b       2015          NaN  10.054540   3.000000e-05   \n",
       "25     57       K2-18 b       2015          NaN  32.939630   1.000000e-04   \n",
       "26     63      GJ 486 b       2021          NaN   1.467119   3.100000e-05   \n",
       "27     64     GJ 3929 b       2022          NaN   2.616274   2.900000e-06   \n",
       "28     65      GJ 357 b       2019          NaN   3.930720   8.000000e-05   \n",
       "29     66     GJ 3473 b       2020          NaN   1.198003   1.800000e-06   \n",
       "30     67     GJ 1252 b       2020          NaN   0.518235   6.300000e-06   \n",
       "31     68     GJ 1214 b       2009          NaN   1.580404   1.300000e-07   \n",
       "32     69     GJ 1132 b       2015          NaN   1.628931   2.700000e-05   \n",
       "\n",
       "    pl_orbpererr2  pl_orbsmax  pl_rade  pl_radeerr1  ...  st_raderr1  \\\n",
       "0   -5.400000e-05     0.04683    1.129        0.015  ...        0.00   \n",
       "1   -3.200000e-05     0.03849    1.045        0.013  ...        0.00   \n",
       "2   -3.500000e-05     0.02925    0.920        0.013  ...        0.00   \n",
       "3   -1.800000e-05     0.01580    1.097        0.014  ...        0.00   \n",
       "4   -6.000000e-06     0.01154    1.116        0.014  ...        0.00   \n",
       "5   -4.000000e-05     0.06520    1.850        0.130  ...        0.02   \n",
       "6   -1.300000e-05     0.07210    2.133        0.058  ...        0.01   \n",
       "7   -3.100000e-06     0.04526    2.355        0.064  ...        0.01   \n",
       "8   -4.800000e-06     0.03197    1.206        0.039  ...        0.01   \n",
       "9   -3.700000e-06     0.03450    2.770        0.120  ...        0.01   \n",
       "10  -6.000000e-06     0.11760    3.060        0.220  ...        0.02   \n",
       "11  -2.100000e-06         NaN    1.700        0.070  ...        0.01   \n",
       "12  -1.500000e-05     0.01545    1.790        0.080  ...        0.01   \n",
       "13  -2.800000e-05     0.03845    1.738        0.087  ...        0.01   \n",
       "14  -3.100000e-06     0.02870    2.415        0.091  ...        0.02   \n",
       "15  -3.000000e-03     0.07673    2.300        0.160  ...        0.01   \n",
       "16  -5.300000e-05     0.01211    1.332        0.072  ...        0.01   \n",
       "17  -3.600000e-06     0.02661    1.147        0.055  ...        0.01   \n",
       "18  -4.200000e-06     0.03813    1.305        0.066  ...        0.01   \n",
       "19  -4.100000e-06     0.01848    1.242        0.051  ...        0.01   \n",
       "20  -3.000000e-06     0.02675    1.282        0.024  ...        0.00   \n",
       "21  -8.000000e-05     0.09360    1.727        0.032  ...        0.00   \n",
       "22  -4.600000e-06     0.04860    1.521        0.119  ...        0.03   \n",
       "23  -2.600000e-06     0.03040    1.385        0.095  ...        0.03   \n",
       "24  -3.000000e-05     0.07770    2.290        0.230  ...        0.06   \n",
       "25  -1.000000e-04     0.14300    2.380        0.220  ...        0.04   \n",
       "26  -3.000000e-05     0.01734    1.305        0.063  ...        0.01   \n",
       "27  -3.000000e-06     0.02569    1.150        0.040  ...        0.01   \n",
       "28  -6.000000e-05     0.03500    1.217        0.084  ...        0.01   \n",
       "29  -1.900000e-06     0.01589    1.264        0.050  ...        0.01   \n",
       "30  -5.000000e-06     0.00916    1.193        0.074  ...        0.02   \n",
       "31  -1.300000e-07     0.01490    2.742        0.050  ...        0.01   \n",
       "32  -2.700000e-05     0.01530    1.130        0.056  ...        0.01   \n",
       "\n",
       "    st_raderr2  st_mass  st_masserr1  st_masserr2  \\\n",
       "0         0.00     0.09         0.00         0.00   \n",
       "1         0.00     0.09         0.00         0.00   \n",
       "2         0.00     0.09         0.00         0.00   \n",
       "3         0.00     0.09         0.00         0.00   \n",
       "4         0.00     0.09         0.00         0.00   \n",
       "5        -0.02     0.54         0.03        -0.03   \n",
       "6        -0.01     0.39         0.01        -0.01   \n",
       "7        -0.01     0.39         0.01        -0.01   \n",
       "8        -0.01     0.39         0.01        -0.01   \n",
       "9        -0.01     0.39         0.01        -0.01   \n",
       "10       -0.02     0.61         0.02        -0.02   \n",
       "11       -0.01     0.49         0.02        -0.02   \n",
       "12       -0.01     0.50         0.01        -0.01   \n",
       "13       -0.01     0.64         0.02        -0.02   \n",
       "14       -0.02     0.51         0.02        -0.02   \n",
       "15       -0.01     0.40         0.01        -0.01   \n",
       "16       -0.01     0.40         0.01        -0.01   \n",
       "17       -0.01     0.26         0.01        -0.01   \n",
       "18       -0.01     0.26         0.01        -0.01   \n",
       "19       -0.01     0.24         0.01        -0.01   \n",
       "20        0.00     0.18         0.01        -0.01   \n",
       "21        0.00     0.18         0.01        -0.01   \n",
       "22       -0.02     0.27         0.03        -0.03   \n",
       "23       -0.02     0.27         0.03        -0.03   \n",
       "24       -0.06     0.62         0.06        -0.06   \n",
       "25       -0.04     0.36         0.05        -0.05   \n",
       "26       -0.01     0.32         0.01        -0.01   \n",
       "27       -0.01     0.31         0.01        -0.01   \n",
       "28       -0.01     0.34         0.01        -0.01   \n",
       "29       -0.01     0.36         0.02        -0.02   \n",
       "30       -0.02     0.38         0.02        -0.02   \n",
       "31       -0.01     0.18         0.01        -0.01   \n",
       "32       -0.01     0.18         0.02        -0.02   \n",
       "\n",
       "                                           pl_refname  pl_bmasse  \\\n",
       "0   <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.321   \n",
       "1   <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.039   \n",
       "2   <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      0.692   \n",
       "3   <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.308   \n",
       "4   <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.374   \n",
       "5   <a refstr=LUQUE_ET_AL__2020 href=https://ui.ad...      4.000   \n",
       "6   <a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...      4.780   \n",
       "7   <a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...      6.150   \n",
       "8   <a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...      1.580   \n",
       "9   <a refstr=COINTEPAS_ET_AL__2021 href=https://u...      8.800   \n",
       "10  <a refstr=MARTIOLI_ET_AL__2022 href=https://ui...      6.800   \n",
       "11  <a refstr=BLUHM_ET_AL__2021 href=https://ui.ad...      3.780   \n",
       "12  <a refstr=CLOUTIER_ET_AL__2021 href=https://ui...      4.910   \n",
       "13  <a refstr=CLOUTIER_ET_AL__2020 href=https://ui...      6.910   \n",
       "14  <a refstr=KOSSAKOWSKI_ET_AL__2021 href=https:/...      6.280   \n",
       "15  <a refstr=CLOUTIER_ET_AL__2020 href=https://ui...      8.600   \n",
       "16  <a refstr=CLOUTIER_ET_AL__2020 href=https://ui...      2.620   \n",
       "17  <a refstr=WINTERS_ET_AL__2021 href=https://ui....      1.540   \n",
       "18  <a refstr=WINTERS_ET_AL__2021 href=https://ui....      2.870   \n",
       "19  <a refstr=SOTO_ET_AL__2021 href=https://ui.ads...      2.330   \n",
       "20  <a refstr=MENT_ET_AL__2019 href=https://ui.ads...      1.810   \n",
       "21  <a refstr=MENT_ET_AL__2019 href=https://ui.ads...      6.980   \n",
       "22  <a refstr=DEMANGEON_ET_AL__2021 href=https://u...      1.940   \n",
       "23  <a refstr=DEMANGEON_ET_AL__2021 href=https://u...      2.220   \n",
       "24  <a refstr=DAMASSO_ET_AL__2018 href=https://ui....      6.600   \n",
       "25  <a refstr=CLOUTIER_ET_AL__2017 href=https://ui...      7.960   \n",
       "26  <a refstr=TRIFONOV_ET_AL__2021 href=https://ui...      2.820   \n",
       "27  <a refstr=KEMMER_ET_AL__2022 href=https://ui.a...      1.210   \n",
       "28  <a refstr=LUQUE_ET_AL__2019 href=https://ui.ad...      1.840   \n",
       "29  <a refstr=KEMMER_ET_AL__2020 href=https://ui.a...      1.860   \n",
       "30  <a refstr=SHPORER_ET_AL__2020 href=https://ui....      2.090   \n",
       "31  <a refstr=CLOUTIER_ET_AL__2021 href=https://ui...      8.170   \n",
       "32  <a refstr=BONFILS_ET_AL__2018 href=https://ui....      1.660   \n",
       "\n",
       "    pl_bmasseerr1  pl_bmasseerr2  pl_densities  \n",
       "0           0.038         -0.038      5.044443  \n",
       "1           0.031         -0.031      5.003327  \n",
       "2           0.022         -0.022      4.883541  \n",
       "3           0.056         -0.056      5.444776  \n",
       "4           0.069         -0.069      5.432332  \n",
       "5           0.900         -0.900      3.471658  \n",
       "6           0.430         -0.430      2.706746  \n",
       "7           0.370         -0.370      2.587585  \n",
       "8           0.260         -0.260      4.950025  \n",
       "9           1.400         -1.400      2.275284  \n",
       "10          2.000         -2.000      1.304178  \n",
       "11          0.630         -0.630      4.228022  \n",
       "12          0.680         -0.700      4.704512  \n",
       "13          0.750         -0.850      7.233041  \n",
       "14          0.840         -0.880      2.450194  \n",
       "15          1.600         -1.300      3.884250  \n",
       "16          0.480         -0.460      6.092293  \n",
       "17          0.200         -0.190      5.608189  \n",
       "18          0.260         -0.250      7.096473  \n",
       "19          0.200         -0.200      6.683183  \n",
       "20          0.390         -0.390      4.720703  \n",
       "21          0.890         -0.890      7.446816  \n",
       "22          0.280         -0.280      3.029746  \n",
       "23          0.260         -0.250      4.591936  \n",
       "24          1.100         -1.100      3.020158  \n",
       "25          1.910         -1.910      3.244699  \n",
       "26          0.110         -0.120      6.972841  \n",
       "27          0.400         -0.420      4.372039  \n",
       "28          0.310         -0.310      5.609682  \n",
       "29          0.300         -0.300      5.061321  \n",
       "30          0.560         -0.560      6.764211  \n",
       "31          0.430         -0.430      2.177769  \n",
       "32          0.230         -0.230      6.322152  \n",
       "\n",
       "[33 rows x 31 columns]"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "planets"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "6f04b71d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# re-calculate density\n",
    "\n",
    "pl_masses = planets['pl_bmasse']\n",
    "pl_radii = planets['pl_rade']\n",
    "pl_densities = Density(pl_radii, pl_masses)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e70a0520",
   "metadata": {},
   "source": [
    " - talk to li zeng, add more curves consistent with this comp\n",
    " - figure out how much H2 you need to explain at 840 K then calculate how long to escape and cocnlude that unlikely it's H2 unless we're lucky or it's in steady state with outgassing\n",
    " - email Evgenya about recommending fiducial values for XUV flux.\n",
    " - cut in mass precision\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "544e98ec",
   "metadata": {},
   "source": [
    "$$T=2\\pi \\sqrt{\\frac{{r}^{3}}{G{M}_{\\text{E}}}}.$$\n",
    "For an ellipse, recall that the semi-major axis is one-half the sum of the perihelion and the aphelion. For a circular orbit, the semi-major axis (a) is the same as the radius for the orbit. In fact, (Figure) gives us Kepler’s third law if we simply replace r with a and square both sides.\n",
    "\n",
    "$${T}^{2}=\\frac{4{\\pi }^{2}}{GM}{a}^{3}$$\n",
    "We have changed the mass of Earth to the more general M, since this equation applies to satellites orbiting any large mass."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "f533eb44",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.4598020685159335e-06"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L_solar = 3.828e26 # W\n",
    "1.3244122318278993e+21/L_solar"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "cb375d8f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# for i in range(len(planets['pl_radeerr2'])):\n",
    "#     if planets['pl_radeerr2'][i] == 'nan':\n",
    "#         planets['pl_radeerr2'][i] = planets['pl_radeerr1'][i]\n",
    "#     elif planets['pl_radeerr1'][i] == 'nan':\n",
    "#         planets['pl_radeerr1'][i] = planets['pl_radeerr2'][i]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "0150bb30",
   "metadata": {},
   "outputs": [],
   "source": [
    "# create masks for various planet types\n",
    "\n",
    "rocky_i = np.arange(len(planets))\n",
    "rocky_i = rocky_i.tolist()\n",
    "mid_i = []\n",
    "gas_i = []\n",
    "\n",
    "# gas\n",
    "for i in range(len(planets)):\n",
    "    if planets['pl_rade'][i] > 2.6:\n",
    "        gas_i.append(i)\n",
    "        \n",
    "# intermediate\n",
    "\n",
    "for i in range(len(planets)):\n",
    "    if 2.2 < planets['pl_rade'][i] < 2.6:\n",
    "        mid_i.append(i)\n",
    "    elif 1.6 < planets['pl_rade'][i] < 2.2 and 3 < planets['pl_bmasse'][i] < 6:\n",
    "        mid_i.append(i)\n",
    "    elif 1.3 < planets['pl_rade'][i] < 1.7 and 1 < planets['pl_bmasse'][i] < 2.3:\n",
    "        mid_i.append(i)\n",
    "    elif planets['pl_rade'][i] > 1.2 and planets['pl_bmasse'][i] < 1:\n",
    "        mid_i.append(i)\n",
    "\n",
    "# rocky\n",
    "\n",
    "for i in gas_i:\n",
    "    rocky_i.remove(i)\n",
    "    \n",
    "for i in mid_i:\n",
    "    rocky_i.remove(i)\n",
    "\n",
    "# apply masks\n",
    "        \n",
    "rocky_orbper = np.array(planets['pl_orbper'][rocky_i])\n",
    "rocky_rad = np.array(planets['pl_rade'][rocky_i])\n",
    "\n",
    "mid_orbper = np.array(planets['pl_orbper'][mid_i])\n",
    "mid_rad = np.array(planets['pl_rade'][mid_i])\n",
    "\n",
    "gas_orbper = np.array(planets['pl_orbper'][gas_i])\n",
    "gas_rad = np.array(planets['pl_rade'][gas_i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "cb89ec2f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>pl_name</th>\n",
       "      <th>disc_year</th>\n",
       "      <th>disc_refname</th>\n",
       "      <th>pl_orbper</th>\n",
       "      <th>pl_orbpererr1</th>\n",
       "      <th>pl_orbpererr2</th>\n",
       "      <th>pl_orbsmax</th>\n",
       "      <th>pl_rade</th>\n",
       "      <th>pl_radeerr1</th>\n",
       "      <th>...</th>\n",
       "      <th>st_raderr1</th>\n",
       "      <th>st_raderr2</th>\n",
       "      <th>st_mass</th>\n",
       "      <th>st_masserr1</th>\n",
       "      <th>st_masserr2</th>\n",
       "      <th>pl_refname</th>\n",
       "      <th>pl_bmasse</th>\n",
       "      <th>pl_bmasseerr1</th>\n",
       "      <th>pl_bmasseerr2</th>\n",
       "      <th>pl_densities</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>2</td>\n",
       "      <td>TRAPPIST-1 g</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>12.352446</td>\n",
       "      <td>5.400000e-05</td>\n",
       "      <td>-5.400000e-05</td>\n",
       "      <td>0.04683</td>\n",
       "      <td>1.129</td>\n",
       "      <td>0.015</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.321</td>\n",
       "      <td>0.038</td>\n",
       "      <td>-0.038</td>\n",
       "      <td>5.044443</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3</td>\n",
       "      <td>TRAPPIST-1 f</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>9.207540</td>\n",
       "      <td>3.200000e-05</td>\n",
       "      <td>-3.200000e-05</td>\n",
       "      <td>0.03849</td>\n",
       "      <td>1.045</td>\n",
       "      <td>0.013</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.039</td>\n",
       "      <td>0.031</td>\n",
       "      <td>-0.031</td>\n",
       "      <td>5.003327</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>4</td>\n",
       "      <td>TRAPPIST-1 e</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>6.101013</td>\n",
       "      <td>3.500000e-05</td>\n",
       "      <td>-3.500000e-05</td>\n",
       "      <td>0.02925</td>\n",
       "      <td>0.920</td>\n",
       "      <td>0.013</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>0.692</td>\n",
       "      <td>0.022</td>\n",
       "      <td>-0.022</td>\n",
       "      <td>4.883541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>5</td>\n",
       "      <td>TRAPPIST-1 c</td>\n",
       "      <td>2016</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.421937</td>\n",
       "      <td>1.800000e-05</td>\n",
       "      <td>-1.800000e-05</td>\n",
       "      <td>0.01580</td>\n",
       "      <td>1.097</td>\n",
       "      <td>0.014</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.308</td>\n",
       "      <td>0.056</td>\n",
       "      <td>-0.056</td>\n",
       "      <td>5.444776</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>6</td>\n",
       "      <td>TRAPPIST-1 b</td>\n",
       "      <td>2016</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.510826</td>\n",
       "      <td>6.000000e-06</td>\n",
       "      <td>-6.000000e-06</td>\n",
       "      <td>0.01154</td>\n",
       "      <td>1.116</td>\n",
       "      <td>0.014</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.09</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>&lt;a refstr=AGOL_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>1.374</td>\n",
       "      <td>0.069</td>\n",
       "      <td>-0.069</td>\n",
       "      <td>5.432332</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>8</td>\n",
       "      <td>TOI-776 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>8.246610</td>\n",
       "      <td>5.000000e-05</td>\n",
       "      <td>-4.000000e-05</td>\n",
       "      <td>0.06520</td>\n",
       "      <td>1.850</td>\n",
       "      <td>0.130</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.54</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=LUQUE_ET_AL__2020 href=https://ui.ad...</td>\n",
       "      <td>4.000</td>\n",
       "      <td>0.900</td>\n",
       "      <td>-0.900</td>\n",
       "      <td>3.471658</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>9</td>\n",
       "      <td>TOI-270 d</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>11.379573</td>\n",
       "      <td>1.300000e-05</td>\n",
       "      <td>-1.300000e-05</td>\n",
       "      <td>0.07210</td>\n",
       "      <td>2.133</td>\n",
       "      <td>0.058</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.39</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...</td>\n",
       "      <td>4.780</td>\n",
       "      <td>0.430</td>\n",
       "      <td>-0.430</td>\n",
       "      <td>2.706746</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10</td>\n",
       "      <td>TOI-270 c</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>5.660573</td>\n",
       "      <td>3.100000e-06</td>\n",
       "      <td>-3.100000e-06</td>\n",
       "      <td>0.04526</td>\n",
       "      <td>2.355</td>\n",
       "      <td>0.064</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.39</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...</td>\n",
       "      <td>6.150</td>\n",
       "      <td>0.370</td>\n",
       "      <td>-0.370</td>\n",
       "      <td>2.587585</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>11</td>\n",
       "      <td>TOI-270 b</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.360154</td>\n",
       "      <td>4.800000e-06</td>\n",
       "      <td>-4.800000e-06</td>\n",
       "      <td>0.03197</td>\n",
       "      <td>1.206</td>\n",
       "      <td>0.039</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.39</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...</td>\n",
       "      <td>1.580</td>\n",
       "      <td>0.260</td>\n",
       "      <td>-0.260</td>\n",
       "      <td>4.950025</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>12</td>\n",
       "      <td>TOI-269 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.697710</td>\n",
       "      <td>3.700000e-06</td>\n",
       "      <td>-3.700000e-06</td>\n",
       "      <td>0.03450</td>\n",
       "      <td>2.770</td>\n",
       "      <td>0.120</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.39</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=COINTEPAS_ET_AL__2021 href=https://u...</td>\n",
       "      <td>8.800</td>\n",
       "      <td>1.400</td>\n",
       "      <td>-1.400</td>\n",
       "      <td>2.275284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>15</td>\n",
       "      <td>TOI-1759 b</td>\n",
       "      <td>2022</td>\n",
       "      <td>NaN</td>\n",
       "      <td>18.849975</td>\n",
       "      <td>6.000000e-06</td>\n",
       "      <td>-6.000000e-06</td>\n",
       "      <td>0.11760</td>\n",
       "      <td>3.060</td>\n",
       "      <td>0.220</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.61</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=MARTIOLI_ET_AL__2022 href=https://ui...</td>\n",
       "      <td>6.800</td>\n",
       "      <td>2.000</td>\n",
       "      <td>-2.000</td>\n",
       "      <td>1.304178</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>19</td>\n",
       "      <td>TOI-1685 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.669140</td>\n",
       "      <td>2.300000e-06</td>\n",
       "      <td>-2.100000e-06</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.700</td>\n",
       "      <td>0.070</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.49</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=BLUHM_ET_AL__2021 href=https://ui.ad...</td>\n",
       "      <td>3.780</td>\n",
       "      <td>0.630</td>\n",
       "      <td>-0.630</td>\n",
       "      <td>4.228022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>20</td>\n",
       "      <td>TOI-1634 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.989343</td>\n",
       "      <td>1.500000e-05</td>\n",
       "      <td>-1.500000e-05</td>\n",
       "      <td>0.01545</td>\n",
       "      <td>1.790</td>\n",
       "      <td>0.080</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.50</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2021 href=https://ui...</td>\n",
       "      <td>4.910</td>\n",
       "      <td>0.680</td>\n",
       "      <td>-0.700</td>\n",
       "      <td>4.704512</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>23</td>\n",
       "      <td>TOI-1235 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.444729</td>\n",
       "      <td>3.100000e-05</td>\n",
       "      <td>-2.800000e-05</td>\n",
       "      <td>0.03845</td>\n",
       "      <td>1.738</td>\n",
       "      <td>0.087</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.64</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2020 href=https://ui...</td>\n",
       "      <td>6.910</td>\n",
       "      <td>0.750</td>\n",
       "      <td>-0.850</td>\n",
       "      <td>7.233041</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>24</td>\n",
       "      <td>TOI-1201 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.491986</td>\n",
       "      <td>3.000000e-06</td>\n",
       "      <td>-3.100000e-06</td>\n",
       "      <td>0.02870</td>\n",
       "      <td>2.415</td>\n",
       "      <td>0.091</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.51</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=KOSSAKOWSKI_ET_AL__2021 href=https:/...</td>\n",
       "      <td>6.280</td>\n",
       "      <td>0.840</td>\n",
       "      <td>-0.880</td>\n",
       "      <td>2.450194</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>25</td>\n",
       "      <td>LTT 3780 c</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>12.251900</td>\n",
       "      <td>2.800000e-03</td>\n",
       "      <td>-3.000000e-03</td>\n",
       "      <td>0.07673</td>\n",
       "      <td>2.300</td>\n",
       "      <td>0.160</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.40</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2020 href=https://ui...</td>\n",
       "      <td>8.600</td>\n",
       "      <td>1.600</td>\n",
       "      <td>-1.300</td>\n",
       "      <td>3.884250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>26</td>\n",
       "      <td>LTT 3780 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.768448</td>\n",
       "      <td>5.500000e-05</td>\n",
       "      <td>-5.300000e-05</td>\n",
       "      <td>0.01211</td>\n",
       "      <td>1.332</td>\n",
       "      <td>0.072</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.40</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2020 href=https://ui...</td>\n",
       "      <td>2.620</td>\n",
       "      <td>0.480</td>\n",
       "      <td>-0.460</td>\n",
       "      <td>6.092293</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>27</td>\n",
       "      <td>LTT 1445 A c</td>\n",
       "      <td>2022</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.123903</td>\n",
       "      <td>3.400000e-06</td>\n",
       "      <td>-3.600000e-06</td>\n",
       "      <td>0.02661</td>\n",
       "      <td>1.147</td>\n",
       "      <td>0.055</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.26</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=WINTERS_ET_AL__2021 href=https://ui....</td>\n",
       "      <td>1.540</td>\n",
       "      <td>0.200</td>\n",
       "      <td>-0.190</td>\n",
       "      <td>5.608189</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>28</td>\n",
       "      <td>LTT 1445 A b</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>5.358766</td>\n",
       "      <td>4.300000e-06</td>\n",
       "      <td>-4.200000e-06</td>\n",
       "      <td>0.03813</td>\n",
       "      <td>1.305</td>\n",
       "      <td>0.066</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.26</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=WINTERS_ET_AL__2021 href=https://ui....</td>\n",
       "      <td>2.870</td>\n",
       "      <td>0.260</td>\n",
       "      <td>-0.250</td>\n",
       "      <td>7.096473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>31</td>\n",
       "      <td>LHS 1478 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.949538</td>\n",
       "      <td>4.000000e-06</td>\n",
       "      <td>-4.100000e-06</td>\n",
       "      <td>0.01848</td>\n",
       "      <td>1.242</td>\n",
       "      <td>0.051</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.24</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=SOTO_ET_AL__2021 href=https://ui.ads...</td>\n",
       "      <td>2.330</td>\n",
       "      <td>0.200</td>\n",
       "      <td>-0.200</td>\n",
       "      <td>6.683183</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>32</td>\n",
       "      <td>LHS 1140 c</td>\n",
       "      <td>2018</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.777931</td>\n",
       "      <td>3.000000e-06</td>\n",
       "      <td>-3.000000e-06</td>\n",
       "      <td>0.02675</td>\n",
       "      <td>1.282</td>\n",
       "      <td>0.024</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.18</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=MENT_ET_AL__2019 href=https://ui.ads...</td>\n",
       "      <td>1.810</td>\n",
       "      <td>0.390</td>\n",
       "      <td>-0.390</td>\n",
       "      <td>4.720703</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>33</td>\n",
       "      <td>LHS 1140 b</td>\n",
       "      <td>2017</td>\n",
       "      <td>NaN</td>\n",
       "      <td>24.736959</td>\n",
       "      <td>8.000000e-05</td>\n",
       "      <td>-8.000000e-05</td>\n",
       "      <td>0.09360</td>\n",
       "      <td>1.727</td>\n",
       "      <td>0.032</td>\n",
       "      <td>...</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.00</td>\n",
       "      <td>0.18</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=MENT_ET_AL__2019 href=https://ui.ads...</td>\n",
       "      <td>6.980</td>\n",
       "      <td>0.890</td>\n",
       "      <td>-0.890</td>\n",
       "      <td>7.446816</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>34</td>\n",
       "      <td>L 98-59 d</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>7.450724</td>\n",
       "      <td>8.100000e-06</td>\n",
       "      <td>-4.600000e-06</td>\n",
       "      <td>0.04860</td>\n",
       "      <td>1.521</td>\n",
       "      <td>0.119</td>\n",
       "      <td>...</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.27</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=DEMANGEON_ET_AL__2021 href=https://u...</td>\n",
       "      <td>1.940</td>\n",
       "      <td>0.280</td>\n",
       "      <td>-0.280</td>\n",
       "      <td>3.029746</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>35</td>\n",
       "      <td>L 98-59 c</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.690678</td>\n",
       "      <td>1.600000e-06</td>\n",
       "      <td>-2.600000e-06</td>\n",
       "      <td>0.03040</td>\n",
       "      <td>1.385</td>\n",
       "      <td>0.095</td>\n",
       "      <td>...</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.27</td>\n",
       "      <td>0.03</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>&lt;a refstr=DEMANGEON_ET_AL__2021 href=https://u...</td>\n",
       "      <td>2.220</td>\n",
       "      <td>0.260</td>\n",
       "      <td>-0.250</td>\n",
       "      <td>4.591936</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>56</td>\n",
       "      <td>K2-3 b</td>\n",
       "      <td>2015</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.054540</td>\n",
       "      <td>3.000000e-05</td>\n",
       "      <td>-3.000000e-05</td>\n",
       "      <td>0.07770</td>\n",
       "      <td>2.290</td>\n",
       "      <td>0.230</td>\n",
       "      <td>...</td>\n",
       "      <td>0.06</td>\n",
       "      <td>-0.06</td>\n",
       "      <td>0.62</td>\n",
       "      <td>0.06</td>\n",
       "      <td>-0.06</td>\n",
       "      <td>&lt;a refstr=DAMASSO_ET_AL__2018 href=https://ui....</td>\n",
       "      <td>6.600</td>\n",
       "      <td>1.100</td>\n",
       "      <td>-1.100</td>\n",
       "      <td>3.020158</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>57</td>\n",
       "      <td>K2-18 b</td>\n",
       "      <td>2015</td>\n",
       "      <td>NaN</td>\n",
       "      <td>32.939630</td>\n",
       "      <td>1.000000e-04</td>\n",
       "      <td>-1.000000e-04</td>\n",
       "      <td>0.14300</td>\n",
       "      <td>2.380</td>\n",
       "      <td>0.220</td>\n",
       "      <td>...</td>\n",
       "      <td>0.04</td>\n",
       "      <td>-0.04</td>\n",
       "      <td>0.36</td>\n",
       "      <td>0.05</td>\n",
       "      <td>-0.05</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2017 href=https://ui...</td>\n",
       "      <td>7.960</td>\n",
       "      <td>1.910</td>\n",
       "      <td>-1.910</td>\n",
       "      <td>3.244699</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>63</td>\n",
       "      <td>GJ 486 b</td>\n",
       "      <td>2021</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.467119</td>\n",
       "      <td>3.100000e-05</td>\n",
       "      <td>-3.000000e-05</td>\n",
       "      <td>0.01734</td>\n",
       "      <td>1.305</td>\n",
       "      <td>0.063</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.32</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=TRIFONOV_ET_AL__2021 href=https://ui...</td>\n",
       "      <td>2.820</td>\n",
       "      <td>0.110</td>\n",
       "      <td>-0.120</td>\n",
       "      <td>6.972841</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>64</td>\n",
       "      <td>GJ 3929 b</td>\n",
       "      <td>2022</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.616274</td>\n",
       "      <td>2.900000e-06</td>\n",
       "      <td>-3.000000e-06</td>\n",
       "      <td>0.02569</td>\n",
       "      <td>1.150</td>\n",
       "      <td>0.040</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.31</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=KEMMER_ET_AL__2022 href=https://ui.a...</td>\n",
       "      <td>1.210</td>\n",
       "      <td>0.400</td>\n",
       "      <td>-0.420</td>\n",
       "      <td>4.372039</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>65</td>\n",
       "      <td>GJ 357 b</td>\n",
       "      <td>2019</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.930720</td>\n",
       "      <td>8.000000e-05</td>\n",
       "      <td>-6.000000e-05</td>\n",
       "      <td>0.03500</td>\n",
       "      <td>1.217</td>\n",
       "      <td>0.084</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.34</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=LUQUE_ET_AL__2019 href=https://ui.ad...</td>\n",
       "      <td>1.840</td>\n",
       "      <td>0.310</td>\n",
       "      <td>-0.310</td>\n",
       "      <td>5.609682</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>66</td>\n",
       "      <td>GJ 3473 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.198003</td>\n",
       "      <td>1.800000e-06</td>\n",
       "      <td>-1.900000e-06</td>\n",
       "      <td>0.01589</td>\n",
       "      <td>1.264</td>\n",
       "      <td>0.050</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.36</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=KEMMER_ET_AL__2020 href=https://ui.a...</td>\n",
       "      <td>1.860</td>\n",
       "      <td>0.300</td>\n",
       "      <td>-0.300</td>\n",
       "      <td>5.061321</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>67</td>\n",
       "      <td>GJ 1252 b</td>\n",
       "      <td>2020</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.518235</td>\n",
       "      <td>6.300000e-06</td>\n",
       "      <td>-5.000000e-06</td>\n",
       "      <td>0.00916</td>\n",
       "      <td>1.193</td>\n",
       "      <td>0.074</td>\n",
       "      <td>...</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>0.38</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=SHPORER_ET_AL__2020 href=https://ui....</td>\n",
       "      <td>2.090</td>\n",
       "      <td>0.560</td>\n",
       "      <td>-0.560</td>\n",
       "      <td>6.764211</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>68</td>\n",
       "      <td>GJ 1214 b</td>\n",
       "      <td>2009</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.580404</td>\n",
       "      <td>1.300000e-07</td>\n",
       "      <td>-1.300000e-07</td>\n",
       "      <td>0.01490</td>\n",
       "      <td>2.742</td>\n",
       "      <td>0.050</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.18</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>&lt;a refstr=CLOUTIER_ET_AL__2021 href=https://ui...</td>\n",
       "      <td>8.170</td>\n",
       "      <td>0.430</td>\n",
       "      <td>-0.430</td>\n",
       "      <td>2.177769</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>69</td>\n",
       "      <td>GJ 1132 b</td>\n",
       "      <td>2015</td>\n",
       "      <td>NaN</td>\n",
       "      <td>1.628931</td>\n",
       "      <td>2.700000e-05</td>\n",
       "      <td>-2.700000e-05</td>\n",
       "      <td>0.01530</td>\n",
       "      <td>1.130</td>\n",
       "      <td>0.056</td>\n",
       "      <td>...</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>0.18</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>&lt;a refstr=BONFILS_ET_AL__2018 href=https://ui....</td>\n",
       "      <td>1.660</td>\n",
       "      <td>0.230</td>\n",
       "      <td>-0.230</td>\n",
       "      <td>6.322152</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>33 rows × 31 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    index       pl_name  disc_year disc_refname  pl_orbper  pl_orbpererr1  \\\n",
       "0       2  TRAPPIST-1 g       2017          NaN  12.352446   5.400000e-05   \n",
       "1       3  TRAPPIST-1 f       2017          NaN   9.207540   3.200000e-05   \n",
       "2       4  TRAPPIST-1 e       2017          NaN   6.101013   3.500000e-05   \n",
       "3       5  TRAPPIST-1 c       2016          NaN   2.421937   1.800000e-05   \n",
       "4       6  TRAPPIST-1 b       2016          NaN   1.510826   6.000000e-06   \n",
       "5       8     TOI-776 b       2020          NaN   8.246610   5.000000e-05   \n",
       "6       9     TOI-270 d       2019          NaN  11.379573   1.300000e-05   \n",
       "7      10     TOI-270 c       2019          NaN   5.660573   3.100000e-06   \n",
       "8      11     TOI-270 b       2019          NaN   3.360154   4.800000e-06   \n",
       "9      12     TOI-269 b       2021          NaN   3.697710   3.700000e-06   \n",
       "10     15    TOI-1759 b       2022          NaN  18.849975   6.000000e-06   \n",
       "11     19    TOI-1685 b       2021          NaN   0.669140   2.300000e-06   \n",
       "12     20    TOI-1634 b       2021          NaN   0.989343   1.500000e-05   \n",
       "13     23    TOI-1235 b       2020          NaN   3.444729   3.100000e-05   \n",
       "14     24    TOI-1201 b       2021          NaN   2.491986   3.000000e-06   \n",
       "15     25    LTT 3780 c       2020          NaN  12.251900   2.800000e-03   \n",
       "16     26    LTT 3780 b       2020          NaN   0.768448   5.500000e-05   \n",
       "17     27  LTT 1445 A c       2022          NaN   3.123903   3.400000e-06   \n",
       "18     28  LTT 1445 A b       2019          NaN   5.358766   4.300000e-06   \n",
       "19     31    LHS 1478 b       2021          NaN   1.949538   4.000000e-06   \n",
       "20     32    LHS 1140 c       2018          NaN   3.777931   3.000000e-06   \n",
       "21     33    LHS 1140 b       2017          NaN  24.736959   8.000000e-05   \n",
       "22     34     L 98-59 d       2019          NaN   7.450724   8.100000e-06   \n",
       "23     35     L 98-59 c       2019          NaN   3.690678   1.600000e-06   \n",
       "24     56        K2-3 b       2015          NaN  10.054540   3.000000e-05   \n",
       "25     57       K2-18 b       2015          NaN  32.939630   1.000000e-04   \n",
       "26     63      GJ 486 b       2021          NaN   1.467119   3.100000e-05   \n",
       "27     64     GJ 3929 b       2022          NaN   2.616274   2.900000e-06   \n",
       "28     65      GJ 357 b       2019          NaN   3.930720   8.000000e-05   \n",
       "29     66     GJ 3473 b       2020          NaN   1.198003   1.800000e-06   \n",
       "30     67     GJ 1252 b       2020          NaN   0.518235   6.300000e-06   \n",
       "31     68     GJ 1214 b       2009          NaN   1.580404   1.300000e-07   \n",
       "32     69     GJ 1132 b       2015          NaN   1.628931   2.700000e-05   \n",
       "\n",
       "    pl_orbpererr2  pl_orbsmax  pl_rade  pl_radeerr1  ...  st_raderr1  \\\n",
       "0   -5.400000e-05     0.04683    1.129        0.015  ...        0.00   \n",
       "1   -3.200000e-05     0.03849    1.045        0.013  ...        0.00   \n",
       "2   -3.500000e-05     0.02925    0.920        0.013  ...        0.00   \n",
       "3   -1.800000e-05     0.01580    1.097        0.014  ...        0.00   \n",
       "4   -6.000000e-06     0.01154    1.116        0.014  ...        0.00   \n",
       "5   -4.000000e-05     0.06520    1.850        0.130  ...        0.02   \n",
       "6   -1.300000e-05     0.07210    2.133        0.058  ...        0.01   \n",
       "7   -3.100000e-06     0.04526    2.355        0.064  ...        0.01   \n",
       "8   -4.800000e-06     0.03197    1.206        0.039  ...        0.01   \n",
       "9   -3.700000e-06     0.03450    2.770        0.120  ...        0.01   \n",
       "10  -6.000000e-06     0.11760    3.060        0.220  ...        0.02   \n",
       "11  -2.100000e-06         NaN    1.700        0.070  ...        0.01   \n",
       "12  -1.500000e-05     0.01545    1.790        0.080  ...        0.01   \n",
       "13  -2.800000e-05     0.03845    1.738        0.087  ...        0.01   \n",
       "14  -3.100000e-06     0.02870    2.415        0.091  ...        0.02   \n",
       "15  -3.000000e-03     0.07673    2.300        0.160  ...        0.01   \n",
       "16  -5.300000e-05     0.01211    1.332        0.072  ...        0.01   \n",
       "17  -3.600000e-06     0.02661    1.147        0.055  ...        0.01   \n",
       "18  -4.200000e-06     0.03813    1.305        0.066  ...        0.01   \n",
       "19  -4.100000e-06     0.01848    1.242        0.051  ...        0.01   \n",
       "20  -3.000000e-06     0.02675    1.282        0.024  ...        0.00   \n",
       "21  -8.000000e-05     0.09360    1.727        0.032  ...        0.00   \n",
       "22  -4.600000e-06     0.04860    1.521        0.119  ...        0.03   \n",
       "23  -2.600000e-06     0.03040    1.385        0.095  ...        0.03   \n",
       "24  -3.000000e-05     0.07770    2.290        0.230  ...        0.06   \n",
       "25  -1.000000e-04     0.14300    2.380        0.220  ...        0.04   \n",
       "26  -3.000000e-05     0.01734    1.305        0.063  ...        0.01   \n",
       "27  -3.000000e-06     0.02569    1.150        0.040  ...        0.01   \n",
       "28  -6.000000e-05     0.03500    1.217        0.084  ...        0.01   \n",
       "29  -1.900000e-06     0.01589    1.264        0.050  ...        0.01   \n",
       "30  -5.000000e-06     0.00916    1.193        0.074  ...        0.02   \n",
       "31  -1.300000e-07     0.01490    2.742        0.050  ...        0.01   \n",
       "32  -2.700000e-05     0.01530    1.130        0.056  ...        0.01   \n",
       "\n",
       "    st_raderr2  st_mass  st_masserr1  st_masserr2  \\\n",
       "0         0.00     0.09         0.00         0.00   \n",
       "1         0.00     0.09         0.00         0.00   \n",
       "2         0.00     0.09         0.00         0.00   \n",
       "3         0.00     0.09         0.00         0.00   \n",
       "4         0.00     0.09         0.00         0.00   \n",
       "5        -0.02     0.54         0.03        -0.03   \n",
       "6        -0.01     0.39         0.01        -0.01   \n",
       "7        -0.01     0.39         0.01        -0.01   \n",
       "8        -0.01     0.39         0.01        -0.01   \n",
       "9        -0.01     0.39         0.01        -0.01   \n",
       "10       -0.02     0.61         0.02        -0.02   \n",
       "11       -0.01     0.49         0.02        -0.02   \n",
       "12       -0.01     0.50         0.01        -0.01   \n",
       "13       -0.01     0.64         0.02        -0.02   \n",
       "14       -0.02     0.51         0.02        -0.02   \n",
       "15       -0.01     0.40         0.01        -0.01   \n",
       "16       -0.01     0.40         0.01        -0.01   \n",
       "17       -0.01     0.26         0.01        -0.01   \n",
       "18       -0.01     0.26         0.01        -0.01   \n",
       "19       -0.01     0.24         0.01        -0.01   \n",
       "20        0.00     0.18         0.01        -0.01   \n",
       "21        0.00     0.18         0.01        -0.01   \n",
       "22       -0.02     0.27         0.03        -0.03   \n",
       "23       -0.02     0.27         0.03        -0.03   \n",
       "24       -0.06     0.62         0.06        -0.06   \n",
       "25       -0.04     0.36         0.05        -0.05   \n",
       "26       -0.01     0.32         0.01        -0.01   \n",
       "27       -0.01     0.31         0.01        -0.01   \n",
       "28       -0.01     0.34         0.01        -0.01   \n",
       "29       -0.01     0.36         0.02        -0.02   \n",
       "30       -0.02     0.38         0.02        -0.02   \n",
       "31       -0.01     0.18         0.01        -0.01   \n",
       "32       -0.01     0.18         0.02        -0.02   \n",
       "\n",
       "                                           pl_refname  pl_bmasse  \\\n",
       "0   <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.321   \n",
       "1   <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.039   \n",
       "2   <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      0.692   \n",
       "3   <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.308   \n",
       "4   <a refstr=AGOL_ET_AL__2021 href=https://ui.ads...      1.374   \n",
       "5   <a refstr=LUQUE_ET_AL__2020 href=https://ui.ad...      4.000   \n",
       "6   <a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...      4.780   \n",
       "7   <a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...      6.150   \n",
       "8   <a refstr=VAN_EYLEN_ET_AL__2021 href=https://u...      1.580   \n",
       "9   <a refstr=COINTEPAS_ET_AL__2021 href=https://u...      8.800   \n",
       "10  <a refstr=MARTIOLI_ET_AL__2022 href=https://ui...      6.800   \n",
       "11  <a refstr=BLUHM_ET_AL__2021 href=https://ui.ad...      3.780   \n",
       "12  <a refstr=CLOUTIER_ET_AL__2021 href=https://ui...      4.910   \n",
       "13  <a refstr=CLOUTIER_ET_AL__2020 href=https://ui...      6.910   \n",
       "14  <a refstr=KOSSAKOWSKI_ET_AL__2021 href=https:/...      6.280   \n",
       "15  <a refstr=CLOUTIER_ET_AL__2020 href=https://ui...      8.600   \n",
       "16  <a refstr=CLOUTIER_ET_AL__2020 href=https://ui...      2.620   \n",
       "17  <a refstr=WINTERS_ET_AL__2021 href=https://ui....      1.540   \n",
       "18  <a refstr=WINTERS_ET_AL__2021 href=https://ui....      2.870   \n",
       "19  <a refstr=SOTO_ET_AL__2021 href=https://ui.ads...      2.330   \n",
       "20  <a refstr=MENT_ET_AL__2019 href=https://ui.ads...      1.810   \n",
       "21  <a refstr=MENT_ET_AL__2019 href=https://ui.ads...      6.980   \n",
       "22  <a refstr=DEMANGEON_ET_AL__2021 href=https://u...      1.940   \n",
       "23  <a refstr=DEMANGEON_ET_AL__2021 href=https://u...      2.220   \n",
       "24  <a refstr=DAMASSO_ET_AL__2018 href=https://ui....      6.600   \n",
       "25  <a refstr=CLOUTIER_ET_AL__2017 href=https://ui...      7.960   \n",
       "26  <a refstr=TRIFONOV_ET_AL__2021 href=https://ui...      2.820   \n",
       "27  <a refstr=KEMMER_ET_AL__2022 href=https://ui.a...      1.210   \n",
       "28  <a refstr=LUQUE_ET_AL__2019 href=https://ui.ad...      1.840   \n",
       "29  <a refstr=KEMMER_ET_AL__2020 href=https://ui.a...      1.860   \n",
       "30  <a refstr=SHPORER_ET_AL__2020 href=https://ui....      2.090   \n",
       "31  <a refstr=CLOUTIER_ET_AL__2021 href=https://ui...      8.170   \n",
       "32  <a refstr=BONFILS_ET_AL__2018 href=https://ui....      1.660   \n",
       "\n",
       "    pl_bmasseerr1  pl_bmasseerr2  pl_densities  \n",
       "0           0.038         -0.038      5.044443  \n",
       "1           0.031         -0.031      5.003327  \n",
       "2           0.022         -0.022      4.883541  \n",
       "3           0.056         -0.056      5.444776  \n",
       "4           0.069         -0.069      5.432332  \n",
       "5           0.900         -0.900      3.471658  \n",
       "6           0.430         -0.430      2.706746  \n",
       "7           0.370         -0.370      2.587585  \n",
       "8           0.260         -0.260      4.950025  \n",
       "9           1.400         -1.400      2.275284  \n",
       "10          2.000         -2.000      1.304178  \n",
       "11          0.630         -0.630      4.228022  \n",
       "12          0.680         -0.700      4.704512  \n",
       "13          0.750         -0.850      7.233041  \n",
       "14          0.840         -0.880      2.450194  \n",
       "15          1.600         -1.300      3.884250  \n",
       "16          0.480         -0.460      6.092293  \n",
       "17          0.200         -0.190      5.608189  \n",
       "18          0.260         -0.250      7.096473  \n",
       "19          0.200         -0.200      6.683183  \n",
       "20          0.390         -0.390      4.720703  \n",
       "21          0.890         -0.890      7.446816  \n",
       "22          0.280         -0.280      3.029746  \n",
       "23          0.260         -0.250      4.591936  \n",
       "24          1.100         -1.100      3.020158  \n",
       "25          1.910         -1.910      3.244699  \n",
       "26          0.110         -0.120      6.972841  \n",
       "27          0.400         -0.420      4.372039  \n",
       "28          0.310         -0.310      5.609682  \n",
       "29          0.300         -0.300      5.061321  \n",
       "30          0.560         -0.560      6.764211  \n",
       "31          0.430         -0.430      2.177769  \n",
       "32          0.230         -0.230      6.322152  \n",
       "\n",
       "[33 rows x 31 columns]"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "planets"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "4913d2f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.011800926335895221"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "planets['pl_orbsmax'][11] = SemiMajor(planets['st_mass'][11]*Ms, planets['pl_orbper'][11]/s2day)/au2m\n",
    "planets['pl_orbsmax'][11]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "c1616142",
   "metadata": {},
   "outputs": [],
   "source": [
    "lower_err = np.array(planets['pl_radeerr2'][rocky_i])*-1\n",
    "upper_err = np.array(planets['pl_radeerr1'][rocky_i])\n",
    "rocky_err = [lower_err, upper_err]\n",
    "\n",
    "lower_err = np.array(planets['pl_radeerr2'][mid_i])*-1\n",
    "upper_err = np.array(planets['pl_radeerr1'][mid_i])\n",
    "mid_err = [lower_err, upper_err]\n",
    "\n",
    "lower_err = np.array(planets['pl_radeerr2'][gas_i])*-1\n",
    "upper_err = np.array(planets['pl_radeerr1'][gas_i])\n",
    "gas_err = [lower_err, upper_err]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "ea263c58",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "33"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(planets)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "036b43e4",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "TOI-776 b\n",
      "TOI-1685 b\n",
      "TOI-1634 b\n",
      "TOI-1235 b\n"
     ]
    }
   ],
   "source": [
    "# keystone planet indices for overplotting below\n",
    "\n",
    "print(planets.loc[5, 'pl_name'])\n",
    "print(planets.loc[11, 'pl_name'])\n",
    "print(planets.loc[12, 'pl_name'])\n",
    "print(planets.loc[13, 'pl_name'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "5971cf5e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x378 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# compositions\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (7, 5.25)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "\n",
    "plt.plot(Fe[0], Fe[1], 'darkslategray') # 100% Fe\n",
    "plt.annotate('100% Fe', (12, 1.4), fontsize = 13, color = 'darkslategray', rotation = 18)\n",
    "\n",
    "plt.plot(maxlimit[0], maxlimit[1], ':', color = 'black') # max collision stripping\n",
    "\n",
    "plt.plot(earthlike[0], earthlike[1], 'maroon', alpha = 0.8) # Earth-like\n",
    "plt.annotate('Earth-like', (12, 1.82), fontsize = 13, color = 'maroon', rotation = 23.5)\n",
    "\n",
    "plt.plot(MgSiO3[0], MgSiO3[1], 'saddlebrown', alpha = 0.6) # 100% MgSiO3\n",
    "plt.annotate('100% MgSiO$_3$', (10, 1.90), fontsize = 13, color = 'saddlebrown', rotation = 27)\n",
    "\n",
    "plt.plot(water100[0], water100[1], 'midnightblue') # 100% H2O 500 K\n",
    "plt.annotate('100% H$_2$O', (12, 2.84), fontsize = 13, color = 'midnightblue', rotation = 32)\n",
    "\n",
    "plt.plot(water50[0], water50[1], 'darkolivegreen') # 50% H2O, 50% Earth-like, 700 K\n",
    "plt.annotate('50% H$_2$O, 50% Earth-like', (6.20, 1.98), fontsize = 13, color = 'darkolivegreen', rotation = 28)\n",
    "\n",
    "#plt.plot(H300[0], H300[1], '--', lw = 1, color = 'darkcyan') # Earth-like + 1% H2, 300 K\n",
    "#plt.annotate('1% H$_2$, 300K', (0.5, 1.82), fontsize = 13, color = 'darkcyan', rotation = -28)\n",
    "\n",
    "#plt.plot(water50_H01_700[0], water50_H01_700[1], '--', color = 'red')\n",
    "\n",
    "plt.plot(H01_300[0], H01_300[1], '--', lw = 1, color = 'darkcyan') # Earth-like + 0.1% H2, 300K\n",
    "plt.annotate('0.1% H$_2$, 300K', (0.65, 1.425), fontsize = 13, color = 'darkcyan', rotation = 2)\n",
    "\n",
    "plt.plot(H01_500[0], H01_500[1], '--', lw = 1, color = 'darkcyan', alpha = 0.9) # Earth-like + 0.1% H2, 500K\n",
    "plt.annotate('0.1% H$_2$, 500K', (0.65, 1.92), fontsize = 13, color = 'darkcyan', rotation = -44)\n",
    "\n",
    "#plt.plot(H01_700[0], H01_700[1], '--', lw = 1, color = 'red', alpha = 0.9) # Earth-like + 0.1% H2, 700K\n",
    "\n",
    "plt.plot(H500[0], H500[1], '--', lw = 1, color = 'darkcyan', alpha = 0.8) # Earth-like + 1% H2, 500 K\n",
    "plt.annotate('1% H$_2$, 500K', (1.03, 2.43), fontsize = 13, color = 'darkcyan', rotation = -50)\n",
    "\n",
    "plt.plot(H700[0], H700[1], '--', lw = 1, color = 'darkcyan', alpha = 0.6) # Earth-like + 1% H2, 700 K\n",
    "plt.annotate('1% H$_2$, 700K', (1.95, 2.65), fontsize = 13, color = 'darkcyan', rotation = -44)\n",
    "\n",
    "plt.plot(H1000[0], H1000[1], '--', lw = 1, color = 'darkcyan', alpha = 0.4) # Earth-like + 1% H2, 1000 K\n",
    "plt.annotate('1% H$_2$, 1000K', (3.69, 2.96), fontsize = 13, color = 'darkcyan', rotation = -40)\n",
    "\n",
    "\n",
    "\n",
    "# planets\n",
    "\n",
    "# TOI-1695 b\n",
    "plt.errorbar(6.36, 1.90, yerr = ([0.14], [0.16]), xerr = 1.0, ecolor = 'k', alpha = 0.6,\n",
    "             marker = 's', ms = 15, mfc = 'midnightblue', mec = 'k', mew = '2')\n",
    "\n",
    "# TOI-1452 b\n",
    "plt.errorbar(4.82, 1.67, yerr = ([0.07], [0.07]), xerr = 1.3, ecolor = 'k', alpha = 0.55,\n",
    "             marker = 's', ms = 8, mfc = 'midnightblue', mec = 'k', mew = '1', elinewidth = 1)\n",
    "\n",
    "# G 9-40 b\n",
    "plt.errorbar(4.0, 1.90, yerr = ([0.065], [0.065]), xerr = 0.63, ecolor = 'k', alpha = 0.55,\n",
    "             marker = 's', ms = 8, mfc = 'midnightblue', mec = 'k', mew = '1', elinewidth = 1)\n",
    "\n",
    "# remaining planets\n",
    "plt.errorbar(pl_masses, pl_radii, fmt = 'none', yerr = [planets['pl_radeerr2']*-1, \n",
    "            planets['pl_radeerr1']], elinewidth = 1, xerr = [planets['pl_bmasseerr2']*-1, \n",
    "            planets['pl_bmasseerr1']], color = 'k', alpha = 0.5, zorder = -10)\n",
    "\n",
    "plt.scatter(planets['pl_bmasse'][rocky_i], planets['pl_rade'][rocky_i], marker =  'o', \n",
    "            edgecolors = 'k', alpha = 0.7, s = 70, color = 'darkgoldenrod')\n",
    "plt.scatter(planets['pl_bmasse'][mid_i], planets['pl_rade'][mid_i], marker = 's', \n",
    "            edgecolors = 'k', alpha = 0.6, s = 70, color = 'midnightblue', zorder = 20)\n",
    "plt.scatter(planets['pl_bmasse'][gas_i], planets['pl_rade'][gas_i], marker = '^', \n",
    "            edgecolors = 'k', alpha = 0.7, s = 70, color = 'darkcyan')\n",
    "\n",
    "# highlight keystones (overplotting)\n",
    "plt.scatter(planets.loc[5, 'pl_bmasse'], planets.loc[5, 'pl_rade'], marker =  's', # 776 b\n",
    "            edgecolors = 'k', alpha = 1.0, s = 90, color = 'none', lw = 2, zorder = 15) \n",
    "plt.scatter(planets.loc[11, 'pl_bmasse'], planets.loc[11, 'pl_rade'], marker =  's', # 1685 b\n",
    "            edgecolors = 'k', alpha = 1.0, s = 90, color = 'none', lw = 2, zorder = 15)\n",
    "plt.scatter(planets.loc[12, 'pl_bmasse'], planets.loc[12, 'pl_rade'], marker =  's', # 1634 b\n",
    "            edgecolors = 'k', alpha = 1.0, s = 90, color = 'none', lw = 2, zorder = 15)\n",
    "plt.scatter(planets.loc[13, 'pl_bmasse'], planets.loc[13, 'pl_rade'], marker =  'o', # 1235\n",
    "            edgecolors = 'k', alpha = 1.0, s = 90, color = 'none', lw = 2, zorder = 15)\n",
    "plt.scatter(4.82, 1.67, marker =  's', # 1452 b\n",
    "            edgecolors = 'k', alpha = 1.0, s = 90, color = 'none', lw = 2, zorder = 15)\n",
    "plt.scatter(6.36, 1.90, marker =  's', # 1695 b\n",
    "            edgecolors = 'k', alpha = 1.0, s = 280, color = 'none', lw = 2.5, zorder = 15)\n",
    "plt.scatter(4.0, 1.90, marker =  's', # G 9-40 b\n",
    "            edgecolors = 'k', alpha = 1.0, s = 90, color = 'none', lw = 2, zorder = 15)\n",
    "\n",
    "# annotations\n",
    "plt.annotate('TOI-1695 b', (5.0, 1.0), fontsize = 15, color = 'k', weight = 'bold')\n",
    "\n",
    "plt.annotate(\"\",\n",
    "            xy=(6.1, 1.82), xycoords='data',\n",
    "            xytext=(6.1, 1.13), textcoords='data',\n",
    "            arrowprops=dict(arrowstyle=\"->\",\n",
    "                            connectionstyle=\"arc3\"),\n",
    "            )\n",
    "\n",
    "# keystone planet checks\n",
    "# plt.plot(6.91, 1.738, 'o', color = 'red', ms = 5) # 1235 b\n",
    "# plt.plot(4.0, 1.85, 'o', color = 'red', ms = 5) # 776 b\n",
    "# plt.plot(4.91, 1.79, 'o', color = 'red', ms = 5) # 1634 b\n",
    "# plt.plot(3.78, 1.70, 'o', color = 'red', ms = 5) # 1685 b\n",
    "# plt.plot(4.82, 1.67, 'o', color = 'red', ms = 5, zorder = 10) # 1452 b\n",
    "# plt.plot(4.00, 1.90, 'o', color = 'red', ms = 5, zorder = 10) # G 9-40 b\n",
    "\n",
    "# plt.plot(6.98, 1.727, 'o', color = 'red', ms = 5, zorder = 10) # LHS 1140 b\n",
    "\n",
    "#[plt.axhline(i, linestyle = '--', lw = 0.5) for i in np.linspace(0.5, 3.5, 31)]\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.ylabel('Planet Radius [R$_{\\oplus}$]')\n",
    "plt.xlabel('Planet Mass [M$_{\\oplus}$]')\n",
    "plt.tick_params(which = 'both', labelsize = 'large', top = True, right = True, \n",
    "                direction = 'in', length = 7)\n",
    "#plt.yticks(np.arange(0.8, 3.5, 0.1))\n",
    "plt.fill_between(maxlimit[0], 0, maxlimit[1], color = 'grey', alpha = 0.2)\n",
    "plt.ylim(0.8, 3.5)\n",
    "plt.xlim(0.5, 20);\n",
    "#plt.savefig('mass_radius_plot_v2.png', dpi=300, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8655a8a0",
   "metadata": {},
   "outputs": [],
   "source": [
    "##### calculate instellation\n",
    "\n",
    "sbc = 5.67e-8 # Stefan Boltzmann constant W/m2/K4\n",
    "F_e = 1366 # Earth bolometric flux [W/m2]\n",
    "au2m = 1.496e11 # convert au to m\n",
    "Rs = 6.957e8 # Solar radius [m]\n",
    "\n",
    "luminosity = 4*np.pi*(planets['st_rad']*Rs)**2*sbc*planets['st_teff']**4\n",
    "instellation = luminosity/(4*np.pi*(planets['pl_orbsmax']*au2m)**2)\n",
    "instellation = instellation/F_e\n",
    "planets['instellation'] = instellation\n",
    "planets['instellation']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "bcbe0640",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "232.67589958080603"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    " instellation.max()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "2c44f10e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.8619765792569634\n",
      "6.245447320920879\n"
     ]
    }
   ],
   "source": [
    "# TOI-1452 b instellation\n",
    "\n",
    "print(Insolation(0.275*Rs, 3185, 0.249*Ms, 11.1/s2day)/F_e)\n",
    "\n",
    "# G 9-40 b instellation\n",
    "\n",
    "print(Insolation(0.3026*Rs, 3395, 0.2952*Ms, 5.75/s2day)/F_e)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "671bc1cf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams[\"figure.figsize\"] = (7,7)\n",
    "\n",
    "#ax = plt.gca()\n",
    "\n",
    "period = np.logspace(np.log(0.5), np.log(100), 100, base = np.exp(1))\n",
    "radius = np.linspace(0.5, 3.5, 100)\n",
    "\n",
    "\n",
    "# models\n",
    "plt.plot(period, 0.11*np.log10(period) + 1.52, '--', color = 'k', lw = 2, zorder = -20) # thermally driven mass loss\n",
    "plt.plot(period, -0.48*np.log10(period) + 2.32, '--', color = 'k', lw = 2, zorder = -20) # gas depleted formation\n",
    "plt.annotate('thermally driven mass loss', (0.55, 2.15), fontsize = 13, rotation = -12, zorder = 50)\n",
    "plt.annotate('or gas poor formation', (0.55, 2.05), fontsize = 13, rotation = -12, zorder = 50)\n",
    "plt.annotate('gas depleted formation', (0.55, 1.38), fontsize = 13, rotation = 2.3, zorder = 50)\n",
    "\n",
    "# planets\n",
    "\n",
    "plt.scatter(3.13, 1.90, marker = 's', c = 39,\n",
    "            cmap = plt.get_cmap('coolwarm'), edgecolors = 'k', s = 300, zorder = 19,\n",
    "           norm = colors.LogNorm(vmin = 0.1, vmax = instellation.max())) #toi-1695 b\n",
    "\n",
    "plt.errorbar(3.13, 1.90, yerr = ([0.13], [0.15]), ecolor = 'k', zorder = 20,\n",
    "             fmt = 'none', alpha = 0.8) # TOI-1695 b\n",
    "\n",
    "plt.scatter(11.06, 1.67, marker = 's', c = 1.86,\n",
    "            cmap = plt.get_cmap('coolwarm'), edgecolors = 'k', s = 100, zorder = 19,\n",
    "           norm = colors.LogNorm(vmin = 0.1, vmax = instellation.max())) #toi-1452 b\n",
    "\n",
    "plt.errorbar(11.06, 1.67, yerr = ([0.07], [0.07]), ecolor = 'k', zorder = 20,\n",
    "             fmt = 'none', alpha = 0.7, elinewidth = 1) # TOI-1452 b\n",
    "\n",
    "plt.scatter(5.75, 1.90, marker = 's', c = 6.25,\n",
    "            cmap = plt.get_cmap('coolwarm'), edgecolors = 'k', s = 100, zorder = 19,\n",
    "           norm = colors.LogNorm(vmin = 0.1, vmax = instellation.max())) # G 9-40 b\n",
    "\n",
    "plt.errorbar(5.75, 1.90, yerr = ([0.07], [0.07]), ecolor = 'k', zorder = 20,\n",
    "             fmt = 'none', alpha = 0.7, elinewidth = 1) # G 9-40 b\n",
    "\n",
    "\n",
    "plt.scatter(rocky_orbper, rocky_rad, c = instellation[rocky_i], zorder = 19, \n",
    "            norm = colors.LogNorm(vmin = 0.1, vmax = instellation.max()),\n",
    "            cmap = plt.get_cmap('coolwarm'), edgecolors = 'k', s = 100, alpha = 1.0)\n",
    "plt.scatter(mid_orbper, mid_rad, marker = 's', c = instellation[mid_i], zorder = 19,\n",
    "            norm = colors.LogNorm(vmin = 0.1, vmax = instellation.max()),\n",
    "            cmap = plt.get_cmap('coolwarm'), edgecolors = 'k', s = 100, alpha = 1.0)\n",
    "plt.scatter(gas_orbper, gas_rad, marker = '^', c = instellation[gas_i], zorder = 19,\n",
    "            norm = colors.LogNorm(vmin = 0.1, vmax = instellation.max()),\n",
    "            cmap = plt.get_cmap('coolwarm'), edgecolors = 'k', s = 100, alpha = 1.0)\n",
    "\n",
    "\n",
    "plt.errorbar(rocky_orbper, rocky_rad, yerr = rocky_err, fmt = 'none', \n",
    "             ecolor = 'k', zorder = 20, elinewidth = 1, alpha = 0.7)\n",
    "\n",
    "plt.errorbar(mid_orbper, mid_rad, yerr = mid_err, fmt = 'none', \n",
    "             ecolor = 'k', zorder = 20, elinewidth = 1, alpha = 0.7)\n",
    "\n",
    "plt.errorbar(gas_orbper, gas_rad, yerr = gas_err, fmt = 'none', \n",
    "             ecolor = 'k', zorder = 20, elinewidth = 1, alpha = 0.7)\n",
    "\n",
    "plt.annotate('TOI-1695 b', (1.35, 1.82), fontsize = 14, color = 'k', weight = 'bold')\n",
    "\n",
    "plt.colorbar(label = 'Instellation [F$_\\oplus$]', \n",
    "             orientation = 'horizontal', pad = 0.16)\n",
    "plt.ylim(0.5, 3.5)\n",
    "plt.xlim(0.5, 50)\n",
    "plt.tick_params(which = 'both', labelsize = 'large', top = True, right = True, \n",
    "                direction = 'in', length = 5)\n",
    "plt.ylabel('Planet Radius [R$_{\\oplus}$]')\n",
    "plt.xlabel('Orbital Period [days]')\n",
    "y1 = 0.11*np.log10(period) + 1.52\n",
    "y2 = -0.48*np.log10(period) + 2.32\n",
    "plt.fill_between(period, y1, y2, color = 'grey', alpha = 0.3)\n",
    "plt.rcParams[\"figure.figsize\"] = (8,8)\n",
    "#ax.set_facecolor('whitesmoke')\n",
    "plt.fill_between(period, 0.5, 3.5, color = 'snow', alpha = 0.2, zorder = -50)\n",
    "plt.xscale('log');\n",
    "\n",
    "#legend = plt.legend(ncol = 3, loc = 2, fontsize=13.5, markerscale=1, framealpha = 0.5, handletextpad = 0.1)\n",
    "# handles = legend.legendHandles\n",
    "# #hatches = ['o', 's', '^']\n",
    "# colours = ['k', 'k', 'k']\n",
    "# for i, handle in enumerate(handles):\n",
    "#     handle.set_edgecolor(\"k\") # set_edgecolors\n",
    "#     handle.set_facecolor(colours[i])\n",
    "# #    handle.set_hatch(hatches[i])\n",
    "# leg = ax.get_legend()\n",
    "# leg.legendHandles[0].set_color('k')\n",
    "plt.scatter(100, 1, s = 100, c = 'k', label = 'Earth-like', marker = 'o')\n",
    "plt.scatter(100, 1, s = 100, c = 'k', label = 'intermediate', marker = 's')\n",
    "plt.scatter(100, 1, s = 100, c = 'k', label = 'gas-rich', marker = '^')\n",
    "legend = plt.legend(ncol = 3, loc = 2, fontsize=13.5, markerscale=1, framealpha = 0.5, handletextpad = 0.1)\n",
    "# legend.legendHandles[0].set_color('k')\n",
    "# legend.legendHandles[1].set_color('k')\n",
    "\n",
    "#plt.savefig('period_radius_plot_v2.png', dpi = 300, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "e7ffbc63",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([1.85 , 2.133, 2.355, 1.7  , 1.79 , 2.415, 2.3  , 1.521, 1.385,\n",
       "        2.29 , 2.38 ]),\n",
       " array([ 8.24661  , 11.379573 ,  5.6605731,  0.6691403,  0.989343 ,\n",
       "         2.4919863, 12.2519   ,  7.4507245,  3.6906777, 10.05454  ,\n",
       "        32.93963  ]),\n",
       " 5      11.652868\n",
       " 6       3.767537\n",
       " 7       9.560903\n",
       " 11           NaN\n",
       " 12    120.946875\n",
       " 14     41.381746\n",
       " 15      2.569714\n",
       " 22      4.652067\n",
       " 23     11.889713\n",
       " 24     11.578042\n",
       " 25      1.053917\n",
       " dtype: float64)"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mid_rad, mid_orbper, instellation[mid_i]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "92ef7bd9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div style='column-count: 2;'><p>.Aqua Kana: <span style='font-family:.Aqua Kana; font-size: 24px;'>.Aqua Kana</p>\n",
       "<p>.Arabic UI Display: <span style='font-family:.Arabic UI Display; font-size: 24px;'>.Arabic UI Display</p>\n",
       "<p>.Arabic UI Text: <span style='font-family:.Arabic UI Text; font-size: 24px;'>.Arabic UI Text</p>\n",
       "<p>.Keyboard: <span style='font-family:.Keyboard; font-size: 24px;'>.Keyboard</p>\n",
       "<p>.New York: <span style='font-family:.New York; font-size: 24px;'>.New York</p>\n",
       "<p>.SF Compact: <span style='font-family:.SF Compact; font-size: 24px;'>.SF Compact</p>\n",
       "<p>.SF Compact Rounded: <span style='font-family:.SF Compact Rounded; font-size: 24px;'>.SF Compact Rounded</p>\n",
       "<p>.SF NS Mono: <span style='font-family:.SF NS Mono; font-size: 24px;'>.SF NS Mono</p>\n",
       "<p>.SF NS Rounded: <span style='font-family:.SF NS Rounded; font-size: 24px;'>.SF NS Rounded</p>\n",
       "<p>Academy Engraved LET: <span style='font-family:Academy Engraved LET; font-size: 24px;'>Academy Engraved LET</p>\n",
       "<p>Al Bayan: <span style='font-family:Al Bayan; font-size: 24px;'>Al Bayan</p>\n",
       "<p>Al Nile: <span style='font-family:Al Nile; font-size: 24px;'>Al Nile</p>\n",
       "<p>Al Tarikh: <span style='font-family:Al Tarikh; font-size: 24px;'>Al Tarikh</p>\n",
       "<p>American Typewriter: <span style='font-family:American Typewriter; font-size: 24px;'>American Typewriter</p>\n",
       "<p>Andale Mono: <span style='font-family:Andale Mono; font-size: 24px;'>Andale Mono</p>\n",
       "<p>Apple Braille: <span style='font-family:Apple Braille; font-size: 24px;'>Apple Braille</p>\n",
       "<p>Apple Chancery: <span style='font-family:Apple Chancery; font-size: 24px;'>Apple Chancery</p>\n",
       "<p>Apple SD Gothic Neo: <span style='font-family:Apple SD Gothic Neo; font-size: 24px;'>Apple SD Gothic Neo</p>\n",
       "<p>Apple Symbols: <span style='font-family:Apple Symbols; font-size: 24px;'>Apple Symbols</p>\n",
       "<p>AppleGothic: <span style='font-family:AppleGothic; font-size: 24px;'>AppleGothic</p>\n",
       "<p>AppleMyungjo: <span style='font-family:AppleMyungjo; font-size: 24px;'>AppleMyungjo</p>\n",
       "<p>Arial: <span style='font-family:Arial; font-size: 24px;'>Arial</p>\n",
       "<p>Arial Black: <span style='font-family:Arial Black; font-size: 24px;'>Arial Black</p>\n",
       "<p>Arial Hebrew: <span style='font-family:Arial Hebrew; font-size: 24px;'>Arial Hebrew</p>\n",
       "<p>Arial Narrow: <span style='font-family:Arial Narrow; font-size: 24px;'>Arial Narrow</p>\n",
       "<p>Arial Rounded MT Bold: <span style='font-family:Arial Rounded MT Bold; font-size: 24px;'>Arial Rounded MT Bold</p>\n",
       "<p>Arial Unicode MS: <span style='font-family:Arial Unicode MS; font-size: 24px;'>Arial Unicode MS</p>\n",
       "<p>Athelas: <span style='font-family:Athelas; font-size: 24px;'>Athelas</p>\n",
       "<p>Avenir: <span style='font-family:Avenir; font-size: 24px;'>Avenir</p>\n",
       "<p>Avenir Next: <span style='font-family:Avenir Next; font-size: 24px;'>Avenir Next</p>\n",
       "<p>Avenir Next Condensed: <span style='font-family:Avenir Next Condensed; font-size: 24px;'>Avenir Next Condensed</p>\n",
       "<p>Ayuthaya: <span style='font-family:Ayuthaya; font-size: 24px;'>Ayuthaya</p>\n",
       "<p>Baghdad: <span style='font-family:Baghdad; font-size: 24px;'>Baghdad</p>\n",
       "<p>Bangla MN: <span style='font-family:Bangla MN; font-size: 24px;'>Bangla MN</p>\n",
       "<p>Bangla Sangam MN: <span style='font-family:Bangla Sangam MN; font-size: 24px;'>Bangla Sangam MN</p>\n",
       "<p>Baskerville: <span style='font-family:Baskerville; font-size: 24px;'>Baskerville</p>\n",
       "<p>Beirut: <span style='font-family:Beirut; font-size: 24px;'>Beirut</p>\n",
       "<p>Big Caslon: <span style='font-family:Big Caslon; font-size: 24px;'>Big Caslon</p>\n",
       "<p>Bodoni 72: <span style='font-family:Bodoni 72; font-size: 24px;'>Bodoni 72</p>\n",
       "<p>Bodoni 72 Oldstyle: <span style='font-family:Bodoni 72 Oldstyle; font-size: 24px;'>Bodoni 72 Oldstyle</p>\n",
       "<p>Bodoni 72 Smallcaps: <span style='font-family:Bodoni 72 Smallcaps; font-size: 24px;'>Bodoni 72 Smallcaps</p>\n",
       "<p>Bodoni Ornaments: <span style='font-family:Bodoni Ornaments; font-size: 24px;'>Bodoni Ornaments</p>\n",
       "<p>Bradley Hand: <span style='font-family:Bradley Hand; font-size: 24px;'>Bradley Hand</p>\n",
       "<p>Brush Script MT: <span style='font-family:Brush Script MT; font-size: 24px;'>Brush Script MT</p>\n",
       "<p>Chalkboard: <span style='font-family:Chalkboard; font-size: 24px;'>Chalkboard</p>\n",
       "<p>Chalkboard SE: <span style='font-family:Chalkboard SE; font-size: 24px;'>Chalkboard SE</p>\n",
       "<p>Chalkduster: <span style='font-family:Chalkduster; font-size: 24px;'>Chalkduster</p>\n",
       "<p>Charter: <span style='font-family:Charter; font-size: 24px;'>Charter</p>\n",
       "<p>Cochin: <span style='font-family:Cochin; font-size: 24px;'>Cochin</p>\n",
       "<p>Comic Sans MS: <span style='font-family:Comic Sans MS; font-size: 24px;'>Comic Sans MS</p>\n",
       "<p>Copperplate: <span style='font-family:Copperplate; font-size: 24px;'>Copperplate</p>\n",
       "<p>Corsiva Hebrew: <span style='font-family:Corsiva Hebrew; font-size: 24px;'>Corsiva Hebrew</p>\n",
       "<p>Courier New: <span style='font-family:Courier New; font-size: 24px;'>Courier New</p>\n",
       "<p>DIN Alternate: <span style='font-family:DIN Alternate; font-size: 24px;'>DIN Alternate</p>\n",
       "<p>DIN Condensed: <span style='font-family:DIN Condensed; font-size: 24px;'>DIN Condensed</p>\n",
       "<p>Damascus: <span style='font-family:Damascus; font-size: 24px;'>Damascus</p>\n",
       "<p>DecoType Naskh: <span style='font-family:DecoType Naskh; font-size: 24px;'>DecoType Naskh</p>\n",
       "<p>DejaVu Sans: <span style='font-family:DejaVu Sans; font-size: 24px;'>DejaVu Sans</p>\n",
       "<p>DejaVu Sans Display: <span style='font-family:DejaVu Sans Display; font-size: 24px;'>DejaVu Sans Display</p>\n",
       "<p>DejaVu Sans Mono: <span style='font-family:DejaVu Sans Mono; font-size: 24px;'>DejaVu Sans Mono</p>\n",
       "<p>DejaVu Serif: <span style='font-family:DejaVu Serif; font-size: 24px;'>DejaVu Serif</p>\n",
       "<p>DejaVu Serif Display: <span style='font-family:DejaVu Serif Display; font-size: 24px;'>DejaVu Serif Display</p>\n",
       "<p>Devanagari MT: <span style='font-family:Devanagari MT; font-size: 24px;'>Devanagari MT</p>\n",
       "<p>Devanagari Sangam MN: <span style='font-family:Devanagari Sangam MN; font-size: 24px;'>Devanagari Sangam MN</p>\n",
       "<p>Didot: <span style='font-family:Didot; font-size: 24px;'>Didot</p>\n",
       "<p>Diwan Kufi: <span style='font-family:Diwan Kufi; font-size: 24px;'>Diwan Kufi</p>\n",
       "<p>Diwan Thuluth: <span style='font-family:Diwan Thuluth; font-size: 24px;'>Diwan Thuluth</p>\n",
       "<p>Euphemia UCAS: <span style='font-family:Euphemia UCAS; font-size: 24px;'>Euphemia UCAS</p>\n",
       "<p>Farah: <span style='font-family:Farah; font-size: 24px;'>Farah</p>\n",
       "<p>Farisi: <span style='font-family:Farisi; font-size: 24px;'>Farisi</p>\n",
       "<p>Futura: <span style='font-family:Futura; font-size: 24px;'>Futura</p>\n",
       "<p>Galvji: <span style='font-family:Galvji; font-size: 24px;'>Galvji</p>\n",
       "<p>Geeza Pro: <span style='font-family:Geeza Pro; font-size: 24px;'>Geeza Pro</p>\n",
       "<p>Georgia: <span style='font-family:Georgia; font-size: 24px;'>Georgia</p>\n",
       "<p>Gill Sans: <span style='font-family:Gill Sans; font-size: 24px;'>Gill Sans</p>\n",
       "<p>Gujarati MT: <span style='font-family:Gujarati MT; font-size: 24px;'>Gujarati MT</p>\n",
       "<p>Gujarati Sangam MN: <span style='font-family:Gujarati Sangam MN; font-size: 24px;'>Gujarati Sangam MN</p>\n",
       "<p>Gurmukhi MN: <span style='font-family:Gurmukhi MN; font-size: 24px;'>Gurmukhi MN</p>\n",
       "<p>Gurmukhi MT: <span style='font-family:Gurmukhi MT; font-size: 24px;'>Gurmukhi MT</p>\n",
       "<p>Gurmukhi Sangam MN: <span style='font-family:Gurmukhi Sangam MN; font-size: 24px;'>Gurmukhi Sangam MN</p>\n",
       "<p>Heiti TC: <span style='font-family:Heiti TC; font-size: 24px;'>Heiti TC</p>\n",
       "<p>Helvetica: <span style='font-family:Helvetica; font-size: 24px;'>Helvetica</p>\n",
       "<p>Helvetica Neue: <span style='font-family:Helvetica Neue; font-size: 24px;'>Helvetica Neue</p>\n",
       "<p>Herculanum: <span style='font-family:Herculanum; font-size: 24px;'>Herculanum</p>\n",
       "<p>Hiragino Maru Gothic Pro: <span style='font-family:Hiragino Maru Gothic Pro; font-size: 24px;'>Hiragino Maru Gothic Pro</p>\n",
       "<p>Hiragino Mincho ProN: <span style='font-family:Hiragino Mincho ProN; font-size: 24px;'>Hiragino Mincho ProN</p>\n",
       "<p>Hiragino Sans: <span style='font-family:Hiragino Sans; font-size: 24px;'>Hiragino Sans</p>\n",
       "<p>Hiragino Sans GB: <span style='font-family:Hiragino Sans GB; font-size: 24px;'>Hiragino Sans GB</p>\n",
       "<p>Hoefler Text: <span style='font-family:Hoefler Text; font-size: 24px;'>Hoefler Text</p>\n",
       "<p>ITF Devanagari: <span style='font-family:ITF Devanagari; font-size: 24px;'>ITF Devanagari</p>\n",
       "<p>Impact: <span style='font-family:Impact; font-size: 24px;'>Impact</p>\n",
       "<p>InaiMathi: <span style='font-family:InaiMathi; font-size: 24px;'>InaiMathi</p>\n",
       "<p>Iowan Old Style: <span style='font-family:Iowan Old Style; font-size: 24px;'>Iowan Old Style</p>\n",
       "<p>Kailasa: <span style='font-family:Kailasa; font-size: 24px;'>Kailasa</p>\n",
       "<p>Kannada MN: <span style='font-family:Kannada MN; font-size: 24px;'>Kannada MN</p>\n",
       "<p>Kannada Sangam MN: <span style='font-family:Kannada Sangam MN; font-size: 24px;'>Kannada Sangam MN</p>\n",
       "<p>Kefa: <span style='font-family:Kefa; font-size: 24px;'>Kefa</p>\n",
       "<p>Khmer MN: <span style='font-family:Khmer MN; font-size: 24px;'>Khmer MN</p>\n",
       "<p>Khmer Sangam MN: <span style='font-family:Khmer Sangam MN; font-size: 24px;'>Khmer Sangam MN</p>\n",
       "<p>Kohinoor Bangla: <span style='font-family:Kohinoor Bangla; font-size: 24px;'>Kohinoor Bangla</p>\n",
       "<p>Kohinoor Devanagari: <span style='font-family:Kohinoor Devanagari; font-size: 24px;'>Kohinoor Devanagari</p>\n",
       "<p>Kohinoor Gujarati: <span style='font-family:Kohinoor Gujarati; font-size: 24px;'>Kohinoor Gujarati</p>\n",
       "<p>Kohinoor Telugu: <span style='font-family:Kohinoor Telugu; font-size: 24px;'>Kohinoor Telugu</p>\n",
       "<p>Kokonor: <span style='font-family:Kokonor; font-size: 24px;'>Kokonor</p>\n",
       "<p>Krungthep: <span style='font-family:Krungthep; font-size: 24px;'>Krungthep</p>\n",
       "<p>KufiStandardGK: <span style='font-family:KufiStandardGK; font-size: 24px;'>KufiStandardGK</p>\n",
       "<p>Lao MN: <span style='font-family:Lao MN; font-size: 24px;'>Lao MN</p>\n",
       "<p>Lao Sangam MN: <span style='font-family:Lao Sangam MN; font-size: 24px;'>Lao Sangam MN</p>\n",
       "<p>Lucida Grande: <span style='font-family:Lucida Grande; font-size: 24px;'>Lucida Grande</p>\n",
       "<p>Luminari: <span style='font-family:Luminari; font-size: 24px;'>Luminari</p>\n",
       "<p>Malayalam MN: <span style='font-family:Malayalam MN; font-size: 24px;'>Malayalam MN</p>\n",
       "<p>Malayalam Sangam MN: <span style='font-family:Malayalam Sangam MN; font-size: 24px;'>Malayalam Sangam MN</p>\n",
       "<p>Marion: <span style='font-family:Marion; font-size: 24px;'>Marion</p>\n",
       "<p>Marker Felt: <span style='font-family:Marker Felt; font-size: 24px;'>Marker Felt</p>\n",
       "<p>Menlo: <span style='font-family:Menlo; font-size: 24px;'>Menlo</p>\n",
       "<p>Microsoft Sans Serif: <span style='font-family:Microsoft Sans Serif; font-size: 24px;'>Microsoft Sans Serif</p>\n",
       "<p>Mishafi: <span style='font-family:Mishafi; font-size: 24px;'>Mishafi</p>\n",
       "<p>Mishafi Gold: <span style='font-family:Mishafi Gold; font-size: 24px;'>Mishafi Gold</p>\n",
       "<p>Mshtakan: <span style='font-family:Mshtakan; font-size: 24px;'>Mshtakan</p>\n",
       "<p>Mukta Mahee: <span style='font-family:Mukta Mahee; font-size: 24px;'>Mukta Mahee</p>\n",
       "<p>Muna: <span style='font-family:Muna; font-size: 24px;'>Muna</p>\n",
       "<p>Myanmar MN: <span style='font-family:Myanmar MN; font-size: 24px;'>Myanmar MN</p>\n",
       "<p>Myanmar Sangam MN: <span style='font-family:Myanmar Sangam MN; font-size: 24px;'>Myanmar Sangam MN</p>\n",
       "<p>Nadeem: <span style='font-family:Nadeem; font-size: 24px;'>Nadeem</p>\n",
       "<p>New Peninim MT: <span style='font-family:New Peninim MT; font-size: 24px;'>New Peninim MT</p>\n",
       "<p>Noteworthy: <span style='font-family:Noteworthy; font-size: 24px;'>Noteworthy</p>\n",
       "<p>Noto Nastaliq Urdu: <span style='font-family:Noto Nastaliq Urdu; font-size: 24px;'>Noto Nastaliq Urdu</p>\n",
       "<p>Noto Sans Adlam: <span style='font-family:Noto Sans Adlam; font-size: 24px;'>Noto Sans Adlam</p>\n",
       "<p>Noto Sans Armenian: <span style='font-family:Noto Sans Armenian; font-size: 24px;'>Noto Sans Armenian</p>\n",
       "<p>Noto Sans Avestan: <span style='font-family:Noto Sans Avestan; font-size: 24px;'>Noto Sans Avestan</p>\n",
       "<p>Noto Sans Bamum: <span style='font-family:Noto Sans Bamum; font-size: 24px;'>Noto Sans Bamum</p>\n",
       "<p>Noto Sans Bassa Vah: <span style='font-family:Noto Sans Bassa Vah; font-size: 24px;'>Noto Sans Bassa Vah</p>\n",
       "<p>Noto Sans Batak: <span style='font-family:Noto Sans Batak; font-size: 24px;'>Noto Sans Batak</p>\n",
       "<p>Noto Sans Bhaiksuki: <span style='font-family:Noto Sans Bhaiksuki; font-size: 24px;'>Noto Sans Bhaiksuki</p>\n",
       "<p>Noto Sans Brahmi: <span style='font-family:Noto Sans Brahmi; font-size: 24px;'>Noto Sans Brahmi</p>\n",
       "<p>Noto Sans Buginese: <span style='font-family:Noto Sans Buginese; font-size: 24px;'>Noto Sans Buginese</p>\n",
       "<p>Noto Sans Buhid: <span style='font-family:Noto Sans Buhid; font-size: 24px;'>Noto Sans Buhid</p>\n",
       "<p>Noto Sans Carian: <span style='font-family:Noto Sans Carian; font-size: 24px;'>Noto Sans Carian</p>\n",
       "<p>Noto Sans Caucasian Albanian: <span style='font-family:Noto Sans Caucasian Albanian; font-size: 24px;'>Noto Sans Caucasian Albanian</p>\n",
       "<p>Noto Sans Chakma: <span style='font-family:Noto Sans Chakma; font-size: 24px;'>Noto Sans Chakma</p>\n",
       "<p>Noto Sans Cham: <span style='font-family:Noto Sans Cham; font-size: 24px;'>Noto Sans Cham</p>\n",
       "<p>Noto Sans Coptic: <span style='font-family:Noto Sans Coptic; font-size: 24px;'>Noto Sans Coptic</p>\n",
       "<p>Noto Sans Cuneiform: <span style='font-family:Noto Sans Cuneiform; font-size: 24px;'>Noto Sans Cuneiform</p>\n",
       "<p>Noto Sans Cypriot: <span style='font-family:Noto Sans Cypriot; font-size: 24px;'>Noto Sans Cypriot</p>\n",
       "<p>Noto Sans Duployan: <span style='font-family:Noto Sans Duployan; font-size: 24px;'>Noto Sans Duployan</p>\n",
       "<p>Noto Sans Egyptian Hieroglyphs: <span style='font-family:Noto Sans Egyptian Hieroglyphs; font-size: 24px;'>Noto Sans Egyptian Hieroglyphs</p>\n",
       "<p>Noto Sans Elbasan: <span style='font-family:Noto Sans Elbasan; font-size: 24px;'>Noto Sans Elbasan</p>\n",
       "<p>Noto Sans Glagolitic: <span style='font-family:Noto Sans Glagolitic; font-size: 24px;'>Noto Sans Glagolitic</p>\n",
       "<p>Noto Sans Gothic: <span style='font-family:Noto Sans Gothic; font-size: 24px;'>Noto Sans Gothic</p>\n",
       "<p>Noto Sans Hanifi Rohingya: <span style='font-family:Noto Sans Hanifi Rohingya; font-size: 24px;'>Noto Sans Hanifi Rohingya</p>\n",
       "<p>Noto Sans Hanunoo: <span style='font-family:Noto Sans Hanunoo; font-size: 24px;'>Noto Sans Hanunoo</p>\n",
       "<p>Noto Sans Hatran: <span style='font-family:Noto Sans Hatran; font-size: 24px;'>Noto Sans Hatran</p>\n",
       "<p>Noto Sans Imperial Aramaic: <span style='font-family:Noto Sans Imperial Aramaic; font-size: 24px;'>Noto Sans Imperial Aramaic</p>\n",
       "<p>Noto Sans Inscriptional Pahlavi: <span style='font-family:Noto Sans Inscriptional Pahlavi; font-size: 24px;'>Noto Sans Inscriptional Pahlavi</p>\n",
       "<p>Noto Sans Inscriptional Parthian: <span style='font-family:Noto Sans Inscriptional Parthian; font-size: 24px;'>Noto Sans Inscriptional Parthian</p>\n",
       "<p>Noto Sans Javanese: <span style='font-family:Noto Sans Javanese; font-size: 24px;'>Noto Sans Javanese</p>\n",
       "<p>Noto Sans Kaithi: <span style='font-family:Noto Sans Kaithi; font-size: 24px;'>Noto Sans Kaithi</p>\n",
       "<p>Noto Sans Kannada: <span style='font-family:Noto Sans Kannada; font-size: 24px;'>Noto Sans Kannada</p>\n",
       "<p>Noto Sans Kayah Li: <span style='font-family:Noto Sans Kayah Li; font-size: 24px;'>Noto Sans Kayah Li</p>\n",
       "<p>Noto Sans Kharoshthi: <span style='font-family:Noto Sans Kharoshthi; font-size: 24px;'>Noto Sans Kharoshthi</p>\n",
       "<p>Noto Sans Khojki: <span style='font-family:Noto Sans Khojki; font-size: 24px;'>Noto Sans Khojki</p>\n",
       "<p>Noto Sans Khudawadi: <span style='font-family:Noto Sans Khudawadi; font-size: 24px;'>Noto Sans Khudawadi</p>\n",
       "<p>Noto Sans Lepcha: <span style='font-family:Noto Sans Lepcha; font-size: 24px;'>Noto Sans Lepcha</p>\n",
       "<p>Noto Sans Limbu: <span style='font-family:Noto Sans Limbu; font-size: 24px;'>Noto Sans Limbu</p>\n",
       "<p>Noto Sans Linear A: <span style='font-family:Noto Sans Linear A; font-size: 24px;'>Noto Sans Linear A</p>\n",
       "<p>Noto Sans Linear B: <span style='font-family:Noto Sans Linear B; font-size: 24px;'>Noto Sans Linear B</p>\n",
       "<p>Noto Sans Lisu: <span style='font-family:Noto Sans Lisu; font-size: 24px;'>Noto Sans Lisu</p>\n",
       "<p>Noto Sans Lycian: <span style='font-family:Noto Sans Lycian; font-size: 24px;'>Noto Sans Lycian</p>\n",
       "<p>Noto Sans Lydian: <span style='font-family:Noto Sans Lydian; font-size: 24px;'>Noto Sans Lydian</p>\n",
       "<p>Noto Sans Mahajani: <span style='font-family:Noto Sans Mahajani; font-size: 24px;'>Noto Sans Mahajani</p>\n",
       "<p>Noto Sans Mandaic: <span style='font-family:Noto Sans Mandaic; font-size: 24px;'>Noto Sans Mandaic</p>\n",
       "<p>Noto Sans Manichaean: <span style='font-family:Noto Sans Manichaean; font-size: 24px;'>Noto Sans Manichaean</p>\n",
       "<p>Noto Sans Marchen: <span style='font-family:Noto Sans Marchen; font-size: 24px;'>Noto Sans Marchen</p>\n",
       "<p>Noto Sans Meetei Mayek: <span style='font-family:Noto Sans Meetei Mayek; font-size: 24px;'>Noto Sans Meetei Mayek</p>\n",
       "<p>Noto Sans Mende Kikakui: <span style='font-family:Noto Sans Mende Kikakui; font-size: 24px;'>Noto Sans Mende Kikakui</p>\n",
       "<p>Noto Sans Meroitic: <span style='font-family:Noto Sans Meroitic; font-size: 24px;'>Noto Sans Meroitic</p>\n",
       "<p>Noto Sans Miao: <span style='font-family:Noto Sans Miao; font-size: 24px;'>Noto Sans Miao</p>\n",
       "<p>Noto Sans Modi: <span style='font-family:Noto Sans Modi; font-size: 24px;'>Noto Sans Modi</p>\n",
       "<p>Noto Sans Mongolian: <span style='font-family:Noto Sans Mongolian; font-size: 24px;'>Noto Sans Mongolian</p>\n",
       "<p>Noto Sans Mro: <span style='font-family:Noto Sans Mro; font-size: 24px;'>Noto Sans Mro</p>\n",
       "<p>Noto Sans Multani: <span style='font-family:Noto Sans Multani; font-size: 24px;'>Noto Sans Multani</p>\n",
       "<p>Noto Sans Myanmar: <span style='font-family:Noto Sans Myanmar; font-size: 24px;'>Noto Sans Myanmar</p>\n",
       "<p>Noto Sans NKo: <span style='font-family:Noto Sans NKo; font-size: 24px;'>Noto Sans NKo</p>\n",
       "<p>Noto Sans Nabataean: <span style='font-family:Noto Sans Nabataean; font-size: 24px;'>Noto Sans Nabataean</p>\n",
       "<p>Noto Sans New Tai Lue: <span style='font-family:Noto Sans New Tai Lue; font-size: 24px;'>Noto Sans New Tai Lue</p>\n",
       "<p>Noto Sans Newa: <span style='font-family:Noto Sans Newa; font-size: 24px;'>Noto Sans Newa</p>\n",
       "<p>Noto Sans Ogham: <span style='font-family:Noto Sans Ogham; font-size: 24px;'>Noto Sans Ogham</p>\n",
       "<p>Noto Sans Ol Chiki: <span style='font-family:Noto Sans Ol Chiki; font-size: 24px;'>Noto Sans Ol Chiki</p>\n",
       "<p>Noto Sans Old Hungarian: <span style='font-family:Noto Sans Old Hungarian; font-size: 24px;'>Noto Sans Old Hungarian</p>\n",
       "<p>Noto Sans Old Italic: <span style='font-family:Noto Sans Old Italic; font-size: 24px;'>Noto Sans Old Italic</p>\n",
       "<p>Noto Sans Old North Arabian: <span style='font-family:Noto Sans Old North Arabian; font-size: 24px;'>Noto Sans Old North Arabian</p>\n",
       "<p>Noto Sans Old Permic: <span style='font-family:Noto Sans Old Permic; font-size: 24px;'>Noto Sans Old Permic</p>\n",
       "<p>Noto Sans Old Persian: <span style='font-family:Noto Sans Old Persian; font-size: 24px;'>Noto Sans Old Persian</p>\n",
       "<p>Noto Sans Old South Arabian: <span style='font-family:Noto Sans Old South Arabian; font-size: 24px;'>Noto Sans Old South Arabian</p>\n",
       "<p>Noto Sans Old Turkic: <span style='font-family:Noto Sans Old Turkic; font-size: 24px;'>Noto Sans Old Turkic</p>\n",
       "<p>Noto Sans Oriya: <span style='font-family:Noto Sans Oriya; font-size: 24px;'>Noto Sans Oriya</p>\n",
       "<p>Noto Sans Osage: <span style='font-family:Noto Sans Osage; font-size: 24px;'>Noto Sans Osage</p>\n",
       "<p>Noto Sans Osmanya: <span style='font-family:Noto Sans Osmanya; font-size: 24px;'>Noto Sans Osmanya</p>\n",
       "<p>Noto Sans Pahawh Hmong: <span style='font-family:Noto Sans Pahawh Hmong; font-size: 24px;'>Noto Sans Pahawh Hmong</p>\n",
       "<p>Noto Sans Palmyrene: <span style='font-family:Noto Sans Palmyrene; font-size: 24px;'>Noto Sans Palmyrene</p>\n",
       "<p>Noto Sans Pau Cin Hau: <span style='font-family:Noto Sans Pau Cin Hau; font-size: 24px;'>Noto Sans Pau Cin Hau</p>\n",
       "<p>Noto Sans PhagsPa: <span style='font-family:Noto Sans PhagsPa; font-size: 24px;'>Noto Sans PhagsPa</p>\n",
       "<p>Noto Sans Phoenician: <span style='font-family:Noto Sans Phoenician; font-size: 24px;'>Noto Sans Phoenician</p>\n",
       "<p>Noto Sans Psalter Pahlavi: <span style='font-family:Noto Sans Psalter Pahlavi; font-size: 24px;'>Noto Sans Psalter Pahlavi</p>\n",
       "<p>Noto Sans Rejang: <span style='font-family:Noto Sans Rejang; font-size: 24px;'>Noto Sans Rejang</p>\n",
       "<p>Noto Sans Runic: <span style='font-family:Noto Sans Runic; font-size: 24px;'>Noto Sans Runic</p>\n",
       "<p>Noto Sans Samaritan: <span style='font-family:Noto Sans Samaritan; font-size: 24px;'>Noto Sans Samaritan</p>\n",
       "<p>Noto Sans Saurashtra: <span style='font-family:Noto Sans Saurashtra; font-size: 24px;'>Noto Sans Saurashtra</p>\n",
       "<p>Noto Sans Sharada: <span style='font-family:Noto Sans Sharada; font-size: 24px;'>Noto Sans Sharada</p>\n",
       "<p>Noto Sans Shavian: <span style='font-family:Noto Sans Shavian; font-size: 24px;'>Noto Sans Shavian</p>\n",
       "<p>Noto Sans Siddham: <span style='font-family:Noto Sans Siddham; font-size: 24px;'>Noto Sans Siddham</p>\n",
       "<p>Noto Sans Sora Sompeng: <span style='font-family:Noto Sans Sora Sompeng; font-size: 24px;'>Noto Sans Sora Sompeng</p>\n",
       "<p>Noto Sans Sundanese: <span style='font-family:Noto Sans Sundanese; font-size: 24px;'>Noto Sans Sundanese</p>\n",
       "<p>Noto Sans Syloti Nagri: <span style='font-family:Noto Sans Syloti Nagri; font-size: 24px;'>Noto Sans Syloti Nagri</p>\n",
       "<p>Noto Sans Syriac: <span style='font-family:Noto Sans Syriac; font-size: 24px;'>Noto Sans Syriac</p>\n",
       "<p>Noto Sans Tagalog: <span style='font-family:Noto Sans Tagalog; font-size: 24px;'>Noto Sans Tagalog</p>\n",
       "<p>Noto Sans Tagbanwa: <span style='font-family:Noto Sans Tagbanwa; font-size: 24px;'>Noto Sans Tagbanwa</p>\n",
       "<p>Noto Sans Tai Le: <span style='font-family:Noto Sans Tai Le; font-size: 24px;'>Noto Sans Tai Le</p>\n",
       "<p>Noto Sans Tai Tham: <span style='font-family:Noto Sans Tai Tham; font-size: 24px;'>Noto Sans Tai Tham</p>\n",
       "<p>Noto Sans Tai Viet: <span style='font-family:Noto Sans Tai Viet; font-size: 24px;'>Noto Sans Tai Viet</p>\n",
       "<p>Noto Sans Takri: <span style='font-family:Noto Sans Takri; font-size: 24px;'>Noto Sans Takri</p>\n",
       "<p>Noto Sans Thaana: <span style='font-family:Noto Sans Thaana; font-size: 24px;'>Noto Sans Thaana</p>\n",
       "<p>Noto Sans Tifinagh: <span style='font-family:Noto Sans Tifinagh; font-size: 24px;'>Noto Sans Tifinagh</p>\n",
       "<p>Noto Sans Tirhuta: <span style='font-family:Noto Sans Tirhuta; font-size: 24px;'>Noto Sans Tirhuta</p>\n",
       "<p>Noto Sans Ugaritic: <span style='font-family:Noto Sans Ugaritic; font-size: 24px;'>Noto Sans Ugaritic</p>\n",
       "<p>Noto Sans Vai: <span style='font-family:Noto Sans Vai; font-size: 24px;'>Noto Sans Vai</p>\n",
       "<p>Noto Sans Wancho: <span style='font-family:Noto Sans Wancho; font-size: 24px;'>Noto Sans Wancho</p>\n",
       "<p>Noto Sans Warang Citi: <span style='font-family:Noto Sans Warang Citi; font-size: 24px;'>Noto Sans Warang Citi</p>\n",
       "<p>Noto Sans Yi: <span style='font-family:Noto Sans Yi; font-size: 24px;'>Noto Sans Yi</p>\n",
       "<p>Noto Serif Ahom: <span style='font-family:Noto Serif Ahom; font-size: 24px;'>Noto Serif Ahom</p>\n",
       "<p>Noto Serif Balinese: <span style='font-family:Noto Serif Balinese; font-size: 24px;'>Noto Serif Balinese</p>\n",
       "<p>Noto Serif Myanmar: <span style='font-family:Noto Serif Myanmar; font-size: 24px;'>Noto Serif Myanmar</p>\n",
       "<p>Optima: <span style='font-family:Optima; font-size: 24px;'>Optima</p>\n",
       "<p>Oriya MN: <span style='font-family:Oriya MN; font-size: 24px;'>Oriya MN</p>\n",
       "<p>Oriya Sangam MN: <span style='font-family:Oriya Sangam MN; font-size: 24px;'>Oriya Sangam MN</p>\n",
       "<p>PT Mono: <span style='font-family:PT Mono; font-size: 24px;'>PT Mono</p>\n",
       "<p>PT Sans: <span style='font-family:PT Sans; font-size: 24px;'>PT Sans</p>\n",
       "<p>PT Serif: <span style='font-family:PT Serif; font-size: 24px;'>PT Serif</p>\n",
       "<p>PT Serif Caption: <span style='font-family:PT Serif Caption; font-size: 24px;'>PT Serif Caption</p>\n",
       "<p>Palatino: <span style='font-family:Palatino; font-size: 24px;'>Palatino</p>\n",
       "<p>Papyrus: <span style='font-family:Papyrus; font-size: 24px;'>Papyrus</p>\n",
       "<p>Party LET: <span style='font-family:Party LET; font-size: 24px;'>Party LET</p>\n",
       "<p>Phosphate: <span style='font-family:Phosphate; font-size: 24px;'>Phosphate</p>\n",
       "<p>PingFang HK: <span style='font-family:PingFang HK; font-size: 24px;'>PingFang HK</p>\n",
       "<p>Plantagenet Cherokee: <span style='font-family:Plantagenet Cherokee; font-size: 24px;'>Plantagenet Cherokee</p>\n",
       "<p>Raanana: <span style='font-family:Raanana; font-size: 24px;'>Raanana</p>\n",
       "<p>Rockwell: <span style='font-family:Rockwell; font-size: 24px;'>Rockwell</p>\n",
       "<p>STIXGeneral: <span style='font-family:STIXGeneral; font-size: 24px;'>STIXGeneral</p>\n",
       "<p>STIXIntegralsD: <span style='font-family:STIXIntegralsD; font-size: 24px;'>STIXIntegralsD</p>\n",
       "<p>STIXIntegralsSm: <span style='font-family:STIXIntegralsSm; font-size: 24px;'>STIXIntegralsSm</p>\n",
       "<p>STIXIntegralsUp: <span style='font-family:STIXIntegralsUp; font-size: 24px;'>STIXIntegralsUp</p>\n",
       "<p>STIXIntegralsUpD: <span style='font-family:STIXIntegralsUpD; font-size: 24px;'>STIXIntegralsUpD</p>\n",
       "<p>STIXIntegralsUpSm: <span style='font-family:STIXIntegralsUpSm; font-size: 24px;'>STIXIntegralsUpSm</p>\n",
       "<p>STIXNonUnicode: <span style='font-family:STIXNonUnicode; font-size: 24px;'>STIXNonUnicode</p>\n",
       "<p>STIXSizeFiveSym: <span style='font-family:STIXSizeFiveSym; font-size: 24px;'>STIXSizeFiveSym</p>\n",
       "<p>STIXSizeFourSym: <span style='font-family:STIXSizeFourSym; font-size: 24px;'>STIXSizeFourSym</p>\n",
       "<p>STIXSizeOneSym: <span style='font-family:STIXSizeOneSym; font-size: 24px;'>STIXSizeOneSym</p>\n",
       "<p>STIXSizeThreeSym: <span style='font-family:STIXSizeThreeSym; font-size: 24px;'>STIXSizeThreeSym</p>\n",
       "<p>STIXSizeTwoSym: <span style='font-family:STIXSizeTwoSym; font-size: 24px;'>STIXSizeTwoSym</p>\n",
       "<p>STIXVariants: <span style='font-family:STIXVariants; font-size: 24px;'>STIXVariants</p>\n",
       "<p>Sana: <span style='font-family:Sana; font-size: 24px;'>Sana</p>\n",
       "<p>Sathu: <span style='font-family:Sathu; font-size: 24px;'>Sathu</p>\n",
       "<p>Savoye LET: <span style='font-family:Savoye LET; font-size: 24px;'>Savoye LET</p>\n",
       "<p>Seravek: <span style='font-family:Seravek; font-size: 24px;'>Seravek</p>\n",
       "<p>Shree Devanagari 714: <span style='font-family:Shree Devanagari 714; font-size: 24px;'>Shree Devanagari 714</p>\n",
       "<p>SignPainter: <span style='font-family:SignPainter; font-size: 24px;'>SignPainter</p>\n",
       "<p>Silom: <span style='font-family:Silom; font-size: 24px;'>Silom</p>\n",
       "<p>Sinhala MN: <span style='font-family:Sinhala MN; font-size: 24px;'>Sinhala MN</p>\n",
       "<p>Sinhala Sangam MN: <span style='font-family:Sinhala Sangam MN; font-size: 24px;'>Sinhala Sangam MN</p>\n",
       "<p>Skia: <span style='font-family:Skia; font-size: 24px;'>Skia</p>\n",
       "<p>Snell Roundhand: <span style='font-family:Snell Roundhand; font-size: 24px;'>Snell Roundhand</p>\n",
       "<p>Songti SC: <span style='font-family:Songti SC; font-size: 24px;'>Songti SC</p>\n",
       "<p>Sukhumvit Set: <span style='font-family:Sukhumvit Set; font-size: 24px;'>Sukhumvit Set</p>\n",
       "<p>Superclarendon: <span style='font-family:Superclarendon; font-size: 24px;'>Superclarendon</p>\n",
       "<p>Symbol: <span style='font-family:Symbol; font-size: 24px;'>Symbol</p>\n",
       "<p>System Font: <span style='font-family:System Font; font-size: 24px;'>System Font</p>\n",
       "<p>Tahoma: <span style='font-family:Tahoma; font-size: 24px;'>Tahoma</p>\n",
       "<p>Tamil MN: <span style='font-family:Tamil MN; font-size: 24px;'>Tamil MN</p>\n",
       "<p>Tamil Sangam MN: <span style='font-family:Tamil Sangam MN; font-size: 24px;'>Tamil Sangam MN</p>\n",
       "<p>Telugu MN: <span style='font-family:Telugu MN; font-size: 24px;'>Telugu MN</p>\n",
       "<p>Telugu Sangam MN: <span style='font-family:Telugu Sangam MN; font-size: 24px;'>Telugu Sangam MN</p>\n",
       "<p>Thonburi: <span style='font-family:Thonburi; font-size: 24px;'>Thonburi</p>\n",
       "<p>Times: <span style='font-family:Times; font-size: 24px;'>Times</p>\n",
       "<p>Times New Roman: <span style='font-family:Times New Roman; font-size: 24px;'>Times New Roman</p>\n",
       "<p>Trattatello: <span style='font-family:Trattatello; font-size: 24px;'>Trattatello</p>\n",
       "<p>Trebuchet MS: <span style='font-family:Trebuchet MS; font-size: 24px;'>Trebuchet MS</p>\n",
       "<p>Verdana: <span style='font-family:Verdana; font-size: 24px;'>Verdana</p>\n",
       "<p>Waseem: <span style='font-family:Waseem; font-size: 24px;'>Waseem</p>\n",
       "<p>Webdings: <span style='font-family:Webdings; font-size: 24px;'>Webdings</p>\n",
       "<p>Wingdings: <span style='font-family:Wingdings; font-size: 24px;'>Wingdings</p>\n",
       "<p>Wingdings 2: <span style='font-family:Wingdings 2; font-size: 24px;'>Wingdings 2</p>\n",
       "<p>Wingdings 3: <span style='font-family:Wingdings 3; font-size: 24px;'>Wingdings 3</p>\n",
       "<p>Zapf Dingbats: <span style='font-family:Zapf Dingbats; font-size: 24px;'>Zapf Dingbats</p>\n",
       "<p>Zapfino: <span style='font-family:Zapfino; font-size: 24px;'>Zapfino</p>\n",
       "<p>cmb10: <span style='font-family:cmb10; font-size: 24px;'>cmb10</p>\n",
       "<p>cmex10: <span style='font-family:cmex10; font-size: 24px;'>cmex10</p>\n",
       "<p>cmmi10: <span style='font-family:cmmi10; font-size: 24px;'>cmmi10</p>\n",
       "<p>cmr10: <span style='font-family:cmr10; font-size: 24px;'>cmr10</p>\n",
       "<p>cmss10: <span style='font-family:cmss10; font-size: 24px;'>cmss10</p>\n",
       "<p>cmsy10: <span style='font-family:cmsy10; font-size: 24px;'>cmsy10</p>\n",
       "<p>cmtt10: <span style='font-family:cmtt10; font-size: 24px;'>cmtt10</p></div>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import matplotlib.font_manager\n",
    "from IPython.core.display import HTML\n",
    "\n",
    "def make_html(fontname):\n",
    "    return \"<p>{font}: <span style='font-family:{font}; font-size: 24px;'>{font}</p>\".format(font=fontname)\n",
    "\n",
    "code = \"\\n\".join([make_html(font) for font in sorted(set([f.name for f in matplotlib.font_manager.fontManager.ttflist]))])\n",
    "\n",
    "HTML(\"<div style='column-count: 2;'>{}</div>\".format(code))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4e2b730e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

